Q-balls across dimensions

Scalars carrying a conserved global charge $Q$ can form stable localized field configurations composed of a large number of particles. These non-topological solitons are spherically symmetric and are called Q-balls. While usually analyzed in three spatial dimensions, these solitons can be straightforwardly generalized to $d$ spatial dimensions. For $d=1$, we can analytically solve the non-linear differential equation for an important class of single-field potentials; for $d>1$, we can analytically approximate the solutions in the thin-wall or large Q-ball regime, including the first sub-leading correction consistently. Since the underlying differential equations have the same form as vacuum-decay bounce solutions, our results find applications there, too.

==> anc/data_d2_n1.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=2 and n=1"}, 
 {0.999999, 784.5989113945241, 1.09651530824988877978381503653787`20.*^-6, 
  1.0965203204640477344563578101606597318145006155`20.*^-12, 
  1.5946417455172198*^-6}, {0.99999, 248.12780828753765, 
  0.00001096526668617500729926612532619068`20., 
  1.096515096612928066064919153866749320170754684157`20.*^-10, 
  0.000015946380501150332}, {0.9999, 78.45780533835769, 
  0.0001096648903045264415161949669930944`20., 
  1.096530464822912810417908855939`20.*^-8, 0.00015946397728755838}, 
 {0.999, 24.82642002510571, 0.00109787424356387508107449559704439013`20., 
  1.09668854156873852006308030906576`20.*^-6, 0.0015946593148693123}, 
 {0.99, 7.912110064001622, 0.01110285227078303694633069612147797107`20., 
  0.00010982866756900452726372044712876587`20., 0.015948552619866736}, 
 {0.98, 5.6315366049873665, 0.02248840443796981049288798945021000815`20., 
  0.0004400392590296498724987614185991939`20., 0.031901480981045754}, 
 {0.97, 4.646490016325038, 0.03416798179508398872727147189699671018`20., 
  0.00099175892216245608942203887941557366`20., 0.04785881600132087}, 
 {0.96, 4.066469200260649, 0.04615353621151519900595105468272462762`20., 
  0.00176616127015834471647342673723815079`20., 0.06382058428460614}, 
 {0.95, 3.6633713052638464, 0.05845769053390403011683079459619765217`20., 
  0.00276447789444604617695165347130921774`20., 0.07978680750615579}, 
 {0.925, 3.0593309594259437, 0.09070140492096646363997026745226358076`20., 
  0.00624849615104457815777266370126213356`20., 0.11972194539187991}, 
 {0.9, 2.7073097362877063, 0.12525259504784759405250427724458261908`20., 
  0.01116215935072854646907975370835292707`20., 0.1596850676610469}, 
 {0.875, 2.481140823538009, 0.16237829525613898342280639700778922416`20., 
  0.01753004302646631943932126416639715525`20., 0.1996758876312192}, 
 {0.85, 2.3304182223667698, 0.20238933344347386911303300551885843471`20., 
  0.02537995339744589930905142406559239358`20., 0.2396936513747082}, 
 {0.825, 2.2048506714770286, 0.24564981384488734073506187424317783364`20., 
  0.03474436393457595212501831301057788677`20., 0.2797369747854013}, 
 {0.8, 2.129525241137204, 0.29258907341900262629315893380276780946`20., 
  0.04565908332162591634170395097121681456`20., 0.3198036252933216}, 
 {0.775, 2.0542111328220796, 0.34371717813777959347504753482216583971`20., 
  0.05816621599589751431201162177967559966`20., 0.35989023145025484}, 
 {0.75, 2.004008016031863, 0.39964489327364647701822847737153648012`20., 
  0.07231421698564873342514988587647457748`20., 0.3999918822987169}, 
 {0.725, 1.978908343979161, 0.461109952418189797172210129920383726`20., 
  0.08815988803289135044140987770839138009`20., 0.44010159292354967}, 
 {0.7, 1.978908343979161, 0.52901192812409150827212823100198880692`20., 
  0.10576867432889875615332678453395977637`20., 0.4802095623509995}, 
 {0.675, 1.9538099293620608, 0.60445917012093440143286703658015532313`20., 
  0.12521885075977405841757767888157217216`20., 0.5203021506330561}, 
 {0.65, 1.978908343979161, 0.68883289330641358075405648402286701661`20., 
  0.1466032943040032772839639053410405304`20., 0.5603604505168247}, 
 {0.625, 1.978908343979161, 0.78387605186570846991060084572209598304`20., 
  0.17003150532652340754200043469015351095`20., 0.6003582752646638}, 
 {0.6, 2.004008016031863, 0.89181867419046782902261908545118745288`20., 
  0.19564504265476244722531841458758640923`20., 0.6402592965409156}, 
 {0.575, 2.0542111328220796, 1.01555785630305433740186534548060376675`20., 
  0.22360376408726595357672030210939674214`20., 0.6800129339743501}, 
 {0.55, 2.104419280488816, 1.15892135877787066080106794445436435829`20., 
  0.25411595796144092889082949976709849516`20., 0.7195483979280477}, 
 {0.525, 2.1797409365367493, 1.32706181953073473512391492152913750785`20., 
  0.28744123996382692470922639104364747969`20., 0.7587659888941718}, 
 {0.5, 2.255073916311475, 1.52705957152876126157564682035933507664`20., 
  0.32390661124600732132347506286062747687`20., 0.7975243287794735}, 
 {0.475, 2.3555355084446092, 1.76886613572899863985674057399521966926`20., 
  0.36395482129570250113564750366074857716`20., 0.8356216349936109}, 
 {0.45, 2.481140823538009, 2.06681629864551797217134073647248562052`20., 
  0.40815348836320560377372618571875422406`20., 0.8727685583292614}, 
 {0.425, 2.6570411590712726, 2.44210812838561946495779749903245925607`20., 
  0.4572601658487613496811590480075193598`20., 0.9085499737549958}, 
 {0.4, 2.8330032341361515, 2.92695734856308048979523824277658794216`20., 
  0.51236239514675679182422996068864192593`20., 0.942374918892964}, 
 {0.375, 3.0844847907311905, 3.57167813094332261153933711195270407765`20., 
  0.5749299896410688947302229860155581258`20., 0.9734212735442487}, 
 {0.35, 3.4115994380891626, 4.45690385176549232619162132148868134014`20., 
  0.64717885343364991927730893871909770205`20., 1.0006015376067006}, 
 {0.325, 3.8144950813085914, 5.71489436299680890123144116578733779332`20., 
  0.73219279901867368086307329771648547438`20., 1.0226135623780643}, 
 {0.3, 4.343786878247989, 7.56741344398773512533446085141084473439`20., 
  0.8348018902727784631158268088907022653`20., 1.03817638029906}, 
 {0.275, 5.025125628140199, 10.39621212926861259854972966881562169869`20., 
  0.96213450959709800679072794258977152731`20., 1.0465064642838444}, 
 {0.25, 5.960314865577954, 14.88490869315011051447625126500811665078`20., 
  1.12521578720233793807028527134934058351`20., 1.0478746547254973}, 
 {0.225, 7.201490658205449, 22.32970168113679527449696528019822285695`20., 
  1.34150980854268738870382590268667199169`20., 1.0438317191744417}, 
 {0.2, 8.954470929498402, 35.37325382422139792558817848142790295386`20., 
  1.63993369710601879920159030978731817888`20., 1.0367627062811715}, 
 {0.19, 9.871493852406283, 43.28175083671378536976871962477238447261`20., 
  1.79253667876887027765626028219889516153`20., 1.033617747607165}, 
 {0.17, 12.17136061135027, 67.1139663337982261851281912476444056013`20., 
  2.18061991382490773592983882894903801205`20., 1.027377432794616}, 
 {0.15, 15.460384351753909, 110.40091380997725789610306320417059942562`20., 
  2.73168276725015726378188194592183643131`20., 1.021568634740811}, 
 {0.13, 20.382133108847185, 195.18370001886842949792989119631788717148`20., 
  3.55353881490497633273144435961838549124`20., 1.0163644047513012}, 
 {0.11, 28.198339459678877, 380.36797702334914405607721142128701704055`20., 
  4.86084442154498882199203045541590755069`20., 1.0118205492283514}, 
 {0.1, 33.99250355434571, 557.26386689135416024503110628584835050466`20., 
  5.82658423546217950016926215274290097633`20., 1.00980762113532}}


==> anc/data_d2_n2.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=2 and n=2"}, 
 {0.999999, 439.2113122008507, 0.46556458717132870030970998209445828706`20., 
  9.3112800172814331399535758382104`20.*^-7, 0.0015600195867713751}, 
 {0.99999, 138.88730710094654, 0.4655709507157179582369562190479428054`20., 
  9.31130175043296983775214227039`20.*^-6, 0.004933214937300725}, 
 {0.9999, 43.92306287026188, 0.46563459663486532137905664017165471893`20., 
  0.00009311519021563609807364663397046469`20., 0.015600190598584238}, 
 {0.999, 13.915997059642198, 0.4662721052525353251021959573803451294`20., 
  0.00093136949705669157873745263294579234`20., 0.04933198044975535}, 
 {0.99, 4.444667654370144, 0.47275396490307188343738790383802548776`20., 
  0.0093357537568869723276539659006977348`20., 0.15599581543683722}, 
 {0.98, 3.1851127329267244, 0.48019176963760913140345738912762252801`20., 
  0.01872181734600653412814077964431158688`20., 0.22060023923489527}, 
 {0.97, 2.6319087604960383, 0.48789073601003105174746920228891426364`20., 
  0.02816013072955249402062202268347352288`20., 0.2701620808344677}, 
 {0.96, 2.3053021950483803, 0.49586529044468745545333108590744196167`20., 
  0.03765247858781196892168288781103688314`20., 0.3119326820420805}, 
 {0.95, 2.104419280488816, 0.50413092515227189607181299843776732522`20., 
  0.04720164909466958796847129374277504523`20., 0.34872002477429026}, 
 {0.925, 1.7781562273032856, 0.52618127870629628125933125050475424794`20., 
  0.07133878981931497517650328230561912022`20., 0.42696761768561825}, 
 {0.9, 1.6025641025639419, 0.55045735713994830913282978414514359848`20., 
  0.09588766037186162001980309685723821402`20., 0.4928178747449152}, 
 {0.875, 1.477178838787063, 0.57732190388025324179516416853082736549`20., 
  0.12089869402099252997270455974319111152`20., 0.5506839420740135}, 
 {0.85, 1.427033522769804, 0.60721927698126051403802700089071419154`20., 
  0.14642578900535792594071557420885099812`20., 0.6028084311000721}, 
 {0.825, 1.3768932281886217, 0.64069869036679393117852407150527379308`20., 
  0.17253477157912523773376352741820059103`20., 0.6505004571539396}, 
 {0.8, 1.351824963700861, 0.67844530735061612241400511327137228662`20., 
  0.19931014717237001458736396923715274334`20., 0.6945864271402927}, 
 {0.775, 1.351824963700861, 0.72132221556587495090586599725273103923`20., 
  0.22684880676053789033623888377332373005`20., 0.7356092263887405}, 
 {0.75, 1.351824963700861, 0.77042744316579939302296066024955400228`20., 
  0.25525910392653416898975348533582325533`20., 0.7739271594592599}, 
 {0.725, 1.3768932281886217, 0.82717218171213489372544142461928286122`20., 
  0.28468395226484808736709096981797622896`20., 0.8097666009365837}, 
 {0.7, 1.4019627478468453, 0.8933879487551348139422894206075210555`20., 
  0.31529465260153498472120381769818145946`20., 0.8432508846972947}, 
 {0.675, 1.427033522769804, 0.97147466245167451811313114320474656261`20., 
  0.34730277589824580329960195414695545994`20., 0.8744162554205117}, 
 {0.65, 1.5022533800699545, 1.0646044923396593389036484075016024535`20., 
  0.380971621845484022837747502482750205`20., 0.90322111268694}, 
 {0.625, 1.5524062296558112, 1.1770020414624519327620478279625793218`20., 
  0.41663289534245637151490470694935496998`20., 0.929553282043511}, 
 {0.6, 1.6527269995490905, 1.31432721476904124587126638009440192186`20., 
  0.45469629556615138754847326715868251359`20., 0.9532400820438515}, 
 {0.575, 1.7530678687701724, 1.48419785733290016681826486850656890154`20., 
  0.49569498508538996600743058562067369236`20., 0.9740665064811598}, 
 {0.55, 1.8785222291795238, 1.69690325457511827470358876581455913776`20., 
  0.54028354766369316010167083006253801116`20., 0.9918065671739569}, 
 {0.525, 2.029108945614667, 1.96639802781671773771619135414571439808`20., 
  0.58930315858037102491573138110246512235`20., 1.0062699202751748}, 
 {0.5, 2.2048506714770286, 2.31173124749390942870531727463465021568`20., 
  0.64390311912082901100956255610677003152`20., 1.017359116429999}, 
 {0.475, 2.4057738572571767, 2.75920672890248702473584424591462684447`20., 
  0.70542475964294497964369362685681422091`20., 1.0251239407447916}, 
 {0.45, 2.6570411590712726, 3.34577114252605633898020269571629987231`20., 
  0.77561602785439864351775058198770542165`20., 1.0297941298942228}, 
 {0.425, 2.9587282483322843, 4.12446784560735853334362681442961637567`20., 
  0.85685469370411862677224540313130542482`20., 1.031775968170014}, 
 {0.4, 3.3109260559844174, 5.17340384654826689460533623561189323879`20., 
  0.95207916142667357015566311704446624281`20., 1.0316105710302705}, 
 {0.375, 3.7389275049555852, 6.6106824140236909881131019464678251607`20., 
  1.06529477936015104276809972096340171785`20., 1.029903838573264}, 
 {0.35, 4.268139593270974, 8.61995274477606903225126500713824934624`20., 
  1.20220601814377130962419589193094545837`20., 1.0272442101259174}, 
 {0.325, 4.924128228318266, 11.48706249868909232906627901602260972752`20., 
  1.36989303519850729181783938889779892254`20., 1.024126656409607}, 
 {0.3, 5.757964345879585, 15.76270171250971627299686089088673441929`20., 
  1.5800783139095786033480458719103399018`20., 1.0209033469099027}, 
 {0.275, 6.821213722972456, 22.15278800409017568062729962469303273217`20., 
  1.84822653785232794069485512310988772646`20., 1.0177780948588282}, 
 {0.25, 8.216968291575519, 32.29084477958157395241267898425885648984`20., 
  2.19927202122633029969835306232187552626`20., 1.0148436540492292}, 
 {0.225, 10.075503143858985, 49.07600007128682577045894665141889052586`20., 
  2.67200675607351503268090272120880152394`20., 1.0121354241831868}, 
 {0.2, 12.70950427869637, 80.28756583039074755560821779500559585681`20., 
  3.33116100663470640741603095406706806584`20., 1.0096699995805576}, 
 {0.19, 14.070224363035711, 94.1538985513317974461052284759014022241`20., 
  3.66999051876349573513948423254395861856`20., 1.0087547243721666}, 
 {0.17, 17.526900867439895, 149.97379592972334195951825818833492308611`20., 
  4.53464043404191221450500455721010554513`20., 1.0070499887496178}, 
 {0.15, 22.442615408207924, 247.45688893965874866150690960769270511319`20., 
  5.76728150808498256468727073375333502142`20., 1.0055179288951193}, 
 {0.13, 29.81308892435716, 437.97594076551015381385563253377168732912`20., 
  7.60958861759468390760635438271520520563`20., 1.0041640942782464}, 
 {0.11, 41.53105064444301, 854.08539011355222001512087967892424307684`20., 
  10.54586009716020537219572981525810990451`20., 1.0029935546673099}, 
 {0.1, 50.227111612881004, 1250.31963757952048723720081802456145932714`20., 
  12.71572290214040699877309640205385327556`20., 1.0024784547159808}}


==> anc/data_d2_n3.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=2 and n=3"}, 
 {0.999999, 285.0992739188737, 27.22272728585027058445743234897182506009`20., 
  0.00008166805686818689217157884856367646`20., 0.015364843377053773}, 
 {0.99999, 90.15589229258802, 12.63588497175034871774508139329739767279`20., 
  0.00037907074650294380990372468318961274`20., 0.033102538349956856}, 
 {0.9999, 28.515594867704248, 5.86605303715412604602642337628503284697`20., 
  0.00175954654005143895352468339033584129`20., 0.07131697183914727}, 
 {0.999, 9.030825891730084, 2.72740791089288718109002315701126981477`20., 
  0.00816969473451287326635904998472138622`20., 0.15364158925097365}, 
 {0.99, 2.9084344599335163, 1.28789984513179908846958459328551800583`20., 
  0.03804323080445248515687451102693324319`20., 0.33087204664282704}, 
 {0.98, 2.104419280488816, 1.04239748923154239308912576217269462935`20., 
  0.06061285464952166447031152247783323667`20., 0.4166620376911011}, 
 {0.97, 1.7530678687701724, 0.92907486938344715300847906302054170878`20., 
  0.07972660737565935329626035675469626279`20., 0.47669662754070646}, 
 {0.96, 1.5524062296558112, 0.86168632943766089446501900301409054844`20., 
  0.09696049184810586678912163697602053762`20., 0.5243586146516748}, 
 {0.95, 1.427033522769804, 0.81701855878193786545991625054728685451`20., 
  0.11296543676605341009232034707288526174`20., 0.564480853375355}, 
 {0.925, 1.2265024655201398, 0.75445594603778612177818009907444946308`20., 
  0.14960556225580119533113646579598511858`20., 0.6449545753925806}, 
 {0.9, 1.126267050431623, 0.72756213500880128150790610668342632529`20., 
  0.18332311333985821493911208006459543417`20., 0.7082293424759741}, 
 {0.875, 1.0761568686336735, 0.72021236715149981070645837242137428607`20., 
  0.21538816816518237953321288933828662963`20., 0.7607705517100077}, 
 {0.85, 1.0511036588416787, 0.72648791050841929663088623603360097933`20., 
  0.24653810422860127772086681897755170295`20., 0.8056696513661701}, 
 {0.825, 1.0511036588416787, 0.74409014531778064120836041917242713045`20., 
  0.27728812679777912874123876724026302284`20., 0.8446237286213963}, 
 {0.8, 1.0761568686336735, 0.77243971995617609453696372818485573157`20., 
  0.30805226457566188236246699638665450155`20., 0.8786319897724021}, 
 {0.775, 1.1012113324656019, 0.81200521143406996788591465477503155153`20., 
  0.33920262518477866445975412962978254701`20., 0.9083010616112432}, 
 {0.75, 1.1513240226259047, 0.86405739441280289932724863915315449342`20., 
  0.37110412774350531588904516339910972421`20., 0.9340038461536303}, 
 {0.725, 1.201441730075971, 0.93060521993032481140069719474220511174`20., 
  0.40413832020768332438184963147504449276`20., 0.9559773159619653}, 
 {0.7, 1.2766277003177775, 1.01442941037120769093494257311773949353`20., 
  0.43872286135102494279599327966853862314`20., 0.9743930183443488}, 
 {0.675, 1.351824963700861, 1.11919084397734427515611448899078401268`20., 
  0.47524537321166112398616477896658123184`20., 0.9894126069259979}, 
 {0.65, 1.45210555305178, 1.24961590099895603814989611200096080154`20., 
  0.51433570522152465613974303269139285599`20., 1.0012299916837617}, 
 {0.625, 1.5524062296558112, 1.41179402340056782775527227474839445162`20., 
  0.5568042501874378430599822216607843736`20., 1.0100970618704184}, 
 {0.6, 1.6778103323064455, 1.61364699637768724684104402749079855081`20., 
  0.6029397002723430272061748033962563304`20., 1.0163305155532587}, 
 {0.575, 1.8283367145037865, 1.86563690148334302912327426108135181334`20., 
  0.65396816806232164295520974707886752333`20., 1.0203013405106034}, 
 {0.55, 2.004008016031863, 2.18174954887902614567300252745960496366`20., 
  0.7106639144359712875303643200366508399`20., 1.0224125676981688}, 
 {0.525, 2.2048506714770286, 2.58092478198616305756703995231742833061`20., 
  0.77433652192218796007073618004587796331`20., 1.0230723167040432}, 
 {0.5, 2.430894920181196, 3.08946923283931035703348897718846347587`20., 
  0.8466664069777729535565950742746009969`20., 1.0226677278194651}, 
 {0.475, 2.6821748176369105, 3.74413926307670973495296775465804386001`20., 
  0.92951894496911627991107548491507057636`20., 1.021542998227841}, 
 {0.45, 2.983877034176376, 4.59700511006546910071269835786262477487`20., 
  1.02549308714640954111540126840505800041`20., 1.0199832282906949}, 
 {0.425, 3.3612602217425014, 5.72488171476939884284544825161142538138`20., 
  1.13767114063592857809263176956330467958`20., 1.018205540887307}, 
 {0.4, 3.789304624958841, 7.23944106688406441588285637490079580189`20., 
  1.27030808911522270227860484377040762515`20., 1.016358970397549}, 
 {0.375, 4.318569850356099, 9.31351549260217983742434094374656155736`20., 
  1.42951392018271363154564230323559809518`20., 1.014533504606071}, 
 {0.35, 4.949375675199864, 12.19992586040988683769331553853075543108`20., 
  1.62232008007708459295834270392579664419`20., 1.0127759561562533}, 
 {0.325, 5.732676254650937, 16.40325220110416788712901361444005379312`20., 
  1.8610126651644093384980564077646351248`20., 1.0111075539164769}, 
 {0.3, 6.719855032340199, 22.43560993683720627383273344945887140257`20., 
  2.16000948515610533148306683616880821944`20., 1.0095378529337065}, 
 {0.275, 7.988307335634102, 32.6901196993382086107286436415831365328`20., 
  2.54330245360821944028041324654751229462`20., 1.00807253620385}, 
 {0.25, 9.642081881971867, 46.29713162822722590156677219902221564564`20., 
  3.04593890970827142789713665319319755631`20., 1.0067163587076353}, 
 {0.225, 11.88970402226037, 68.86127771449050505052804693506434002373`20., 
  3.72442347850740021397626517703248347432`20., 1.0054738140511397}, 
 {0.2, 15.048087903162886, 112.72106706117688770497112364791860542489`20., 
  4.67092159886979871907422974477265818201`20., 1.0043491796828143}, 
 {0.19, 16.67344448962823, 138.34229319967444028828060899474991052196`20., 
  5.15860496654076546121263054772244018818`20., 1.0039332501527414}, 
 {0.17, 20.824826459777377, 215.73796756985378647119391369284842180967`20., 
  6.40181377013471181718148286980778936683`20., 1.0031608911052239}, 
 {0.15, 26.720398367511827, 355.78023736383449261988055458080039731053`20., 
  8.17485128626888422745712029251946258262`20., 1.0024693849584239}, 
 {0.13, 35.54508504413643, 630.45596201303391772237920233233733008533`20., 
  10.82566178528323992503317156869905168799`20., 1.0018604182574082}, 
 {0.11, 49.64836779678286, 1229.65123959806375905204470199015649851805`20., 
  15.05306582208856511718114248848861708996`20., 1.0013355066828877}, 
 {0.1, 60.051942545178356, 1800.22741186363165688339379915667157643144`20., 
  18.18008788430494720543707911908099468913`20., 1.0011049947902884}}


==> anc/data_d2_n4.wl <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=2 and n=4"}, 
 {0.999999, 196.78066002451047, 
  183.01624326899346307073144201403499365863`20., 
  0.00073206356713575567785489661754424216`20., 0.0480631895206592}, 
 {0.99999, 62.21950766125158, 57.87605779014748733027840619555792880549`20., 
  0.00231499785625124297280738521528471323`20., 0.08546969115657037}, 
 {0.9999, 19.67982053634958, 18.30593888700901763023531928185132068534`20., 
  0.00732096947928111456038289247215711098`20., 0.15198740602706004}, 
 {0.999, 6.238679814851456, 5.80128455352251735863437657627997873559`20., 
  0.02316055625098297256047719071472310254`20., 0.27024775800426054}, 
 {0.99, 2.029108945614667, 1.87498471459914574029897536402798545241`20., 
  0.07354969416566714569473101942419341656`20., 0.4800516590046666}, 
 {0.98, 1.477178838787063, 1.35938921891775508510650347352379886215`20., 
  0.10451866930004705451940686354065006368`20., 0.570132653433709}, 
 {0.97, 1.2515644555693364, 1.13901366956677003915800008663707768866`20., 
  0.12865210563996985619457348441291653215`20., 0.6300585441736384}, 
 {0.96, 1.126267050431623, 1.01316046106100474466267489722238545849`20., 
  0.14932521296834229753005249145516874231`20., 0.6759988424141429}, 
 {0.95, 1.0511036588416787, 0.93164091760352609714821929076799639994`20., 
  0.16784831851068556389889151161103710238`20., 0.7135892478261859}, 
 {0.925, 0.9258564171858044, 0.81878753292718889848614479234225575041`20., 
  0.20852776984112925095987748018174717927`20., 0.7859407440558671}, 
 {0.9, 0.9008107296566009, 0.76847903312239482029847657486460838278`20., 
  0.24458415517913902532317875183939304518`20., 0.8396718430759909}, 
 {0.875, 0.8757662955084824, 0.75051024178656372256859198491461064782`20., 
  0.27819525457255876112638499082263509416`20., 0.8817126684100239}, 
 {0.85, 0.9008107296566009, 0.7541253757197004036514631314341820693`20., 
  0.31057057969222721505904948471120126629`20., 0.9153004025645014}, 
 {0.825, 0.9258564171858044, 0.77504439229060414158439591622219768513`20., 
  0.34252674019223355963265106003669738855`20., 0.9422286436857557}, 
 {0.8, 0.9759515527638472, 0.81181736851078108691170406707803071938`20., 
  0.37469830539968277789839184400413060094`20., 0.9636393178024629}, 
 {0.775, 1.0511036588416787, 0.86452414725722387506144789573917743071`20., 
  0.40763671792383788629320667454834418153`20., 0.9803680941149825}, 
 {0.75, 1.1012113324656019, 0.9342778797594774555129226738452588927`20., 
  0.44185717083796909328878003039263049552`20., 0.9931086755883224}, 
 {0.725, 1.201441730075971, 1.02305815648747030827265513132516059447`20., 
  0.47787201633080822207448313279869963065`20., 1.0024863995441602}, 
 {0.7, 1.2766277003177775, 1.13379492062166299591763165748462608564`20., 
  0.51638419873058832130028437740296137736`20., 1.0090826193774542}, 
 {0.675, 1.3768932281886217, 1.27048861047491659226823502507508205126`20., 
  0.55740702880553183784898145221911903183`20., 1.0134349155629014}, 
 {0.65, 1.5022533800699545, 1.43847244027463482116999051546827852235`20., 
  0.60146657319586673248634977970347051771`20., 1.0160291684220737}, 
 {0.625, 1.6276449229997116, 1.64482476778085619833457124546262906391`20., 
  0.65077113905812530614356797344552661611`20., 1.017292045474953}, 
 {0.6, 1.7781562273032856, 1.89921261780555721968196049051428007337`20., 
  0.70533576915206549053774919873091130558`20., 1.0175868958828214}, 
 {0.575, 1.9538099293620608, 2.21457314276279994617877809554557220653`20., 
  0.76554552124738002944707150805142855859`20., 1.017213064143253}, 
 {0.55, 2.129525241137204, 2.60800023941007544417744189953824158035`20., 
  0.83311007619047139514262120316730046605`20., 1.016407806259708}, 
 {0.525, 2.3555355084446092, 3.10307480145942046531043139816917595889`20., 
  0.90952351602868622316209135235601139612`20., 1.0153502972323905}, 
 {0.5, 2.6067776218164616, 3.73256198348417080620565309226244935475`20., 
  0.99671320896017281992271167955834320671`20., 1.0141677146020094}, 
 {0.475, 2.9084344599335163, 4.54000295097854453236278793286239979309`20., 
  1.09703990990763572545850500972079561581`20., 1.012943474410965}, 
 {0.45, 3.235434275538287, 5.59525071021473925816173570736372090143`20., 
  1.21352083814750340392950980197200235174`20., 1.0117272163591124}, 
 {0.425, 3.6381884330695136, 6.98744010591178427009478902962899382057`20., 
  1.35030719602683834825343379078614086375`20., 1.0105453616906792}, 
 {0.4, 4.116879204739019, 8.85704003051696402383844009167864036684`20., 
  1.51276994778575841336234237216511301247`20., 1.0094105807713936}, 
 {0.375, 4.696958279958335, 11.09413489000028282556959304068066387613`20., 
  1.70721155646793953297127757866847303585`20., 1.0083287883385557}, 
 {0.35, 5.404046751287631, 14.98653973149082876961632568062414746541`20., 
  1.94453904048961518651103979409894944915`20., 1.007303259612372}, 
 {0.325, 6.263993358657014, 20.42058283520655373913175521448863142459`20., 
  2.23728059469883093372217531452144013156`20., 1.0063364759282898}, 
 {0.3, 7.353681877706522, 27.6147875827794949819498995821757317223`20., 
  2.60509787662635727766216494291811592705`20., 1.0054307161472769}, 
 {0.275, 8.77635428225474, 39.03699922940155399173719662904975706602`20., 
  3.07747963247431352590161409655622252312`20., 1.0045881738366504}, 
 {0.25, 10.6114199090439, 57.06927799898204504929581431753107944018`20., 
  3.6967588348066647194873146797972816152`20., 1.0038109577868028}, 
 {0.225, 13.119902740488007, 88.60722182439698523531510344606328776659`20., 
  4.53287967866364893113928776230645403614`20., 1.0031010750236247}, 
 {0.2, 16.621765872005632, 139.07371756609826238348996521741645588532`20., 
  5.70196677593072589774246569885689670809`20., 1.0024604123128873}, 
 {0.19, 18.433649047762664, 170.70445799274488906336718731298260275333`20., 
  6.30191741939794335011727643854111738504`20., 1.0022239254961085}, 
 {0.17, 23.017902813296875, 266.25664191674206023637526973393598652316`20., 
  7.83778838706613064875355345372308435383`20., 1.0017854380860616}, 
 {0.15, 29.60102960102655, 439.14457352325056182081335379183950575726`20., 
  10.02411319166200634751785634846440207983`20., 1.0013935831350502}, 
 {0.13, 39.39299449121304, 778.24963236515466690452804153667399906006`20., 
  13.29960831706033471202395544588483289613`20., 1.0010490778327492}, 
 {0.11, 55.04708147600506, 1517.99585581754809693094523327187142201908`20., 
  18.51670173085874342319727323635468579828`20., 1.0007525619024806}, 
 {0.1, 66.63822298071341, 2222.41018653596890956622240822954970556794`20., 
  22.37452890090657267823853599279619137225`20., 1.0006224775288455}}


==> anc/data_d2_n5.wl <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=2 and n=5"}, 
 {0.999999, 140.4784307016633, 
  530.64016791595308103327284702429583854316`20., 
  0.00265319426891187768336269521129783873`20., 0.09514606950152567}, 
 {0.99999, 44.413692263500934, 
  133.29446299055440930044396241194345839331`20., 
  0.00666455814946574128854914297295920427`20., 0.15079604366217966}, 
 {0.9999, 14.044516554275308, 33.49130032433466887900847844264651124622`20., 
  0.01674150253828594682216434234832652096`20., 0.23899064157457306}, 
 {0.999, 4.469891015016375, 8.43593931359825326267845808388185348841`20., 
  0.04207518240143431585039749961542407665`20., 0.37869536013511756}, 
 {0.99, 1.477178838787063, 2.17968970690364782737479183036241303299`20., 
  0.1062629610454140252661004210373756349`20., 0.5988819518071427}, 
 {0.98, 1.1012113324656019, 1.4857342485949556069533776396555451163`20., 
  0.14109585051138457948389012004093168978`20., 0.6861280106728909}, 
 {0.97, 0.9509033581901856, 1.20514991676204582995792229148276529129`20., 
  0.16702570189446243447528052690575618534`20., 0.7419657744697113}, 
 {0.96, 0.8507231146473652, 1.05061197413215583879277577270566680387`20., 
  0.18866892957298522038048265127350824859`20., 0.7834836863494007}, 
 {0.95, 0.8256811869791753, 0.95342685898027756936174550042923291062`20., 
  0.20774437770558845126446861368389146801`20., 0.8165148696928336}, 
 {0.925, 0.7756010908453275, 0.8249521235667462309649711790667325169`20., 
  0.24900437304160473916083127762719522735`20., 0.8771606153870091}, 
 {0.9, 0.7756010908453275, 0.77328846164583539206274619699877773212`20., 
  0.2852718104677410368364179574092102779`20., 0.9188857947367547}, 
 {0.875, 0.8006405124098479, 0.76044018826618569066215324726637032539`20., 
  0.31919470354755129799310738501078684874`20., 0.9487821728888681}, 
 {0.85, 0.8507231146473652, 0.77298974578547793862281759398945834675`20., 
  0.35217878149719839166120908319312539832`20., 0.9703691395238676}, 
 {0.825, 0.9008107296566009, 0.80543029243897204851243971222807158531`20., 
  0.38518926924658268533463414042538203352`20., 0.9858142599486892}, 
 {0.8, 0.9509033581901856, 0.85565428120827181614565093627129612104`20., 
  0.41886312678060343830388968694267831462`20., 0.9966439037090772}, 
 {0.775, 1.0260517029954677, 0.9234232448971196730652666637632237543`20., 
  0.45340320784112973725707449775635825808`20., 1.0040089300069084}, 
 {0.75, 1.126267050431623, 1.00980546359828458246535051734963280713`20., 
  0.49018196922364720989386759833636599406`20., 1.0087991212326533}, 
 {0.725, 1.201441730075971, 1.11700135375210744837375743840555996546`20., 
  0.53012114664957184369149363745604852125`20., 1.0117047940703328}, 
 {0.7, 1.3267579542893004, 1.2483484758460559162437651544437846706`20., 
  0.57290262036220619928288619269621681047`20., 1.0132587132350859}, 
 {0.675, 1.427033522769804, 1.40872109588206591427976630343788301294`20., 
  0.61648691329920757977351287098706478571`20., 1.013868326720668}, 
 {0.65, 1.5524062296558112, 1.60401478136376702548293809827325262254`20., 
  0.66400783132416485258351134787994252801`20., 1.013841218273719}, 
 {0.625, 1.7028949213661524, 1.84244239505692850155994003787385587065`20., 
  0.72204116277957130070457887410689953493`20., 1.0134051520445293}, 
 {0.6, 1.8534288433600306, 2.13622242339071053106936401989789962347`20., 
  0.78261998944673406015676324193079268669`20., 1.0127240251326957}, 
 {0.575, 2.029108945614667, 2.49960333602141744599096658266785189353`20., 
  0.85042853769855807915781509219354188463`20., 1.0119110459898357}, 
 {0.55, 2.229961664703743, 2.9507487945979771051059197680215380079`20., 
  0.92681749462782905950462452322530946584`20., 1.011040186491499}, 
 {0.525, 2.481140823538009, 3.52060376134167645464513606926226232388`20., 
  1.01334075293495577634048908532240477845`20., 1.0101564533197522}, 
 {0.5, 2.7324459151184244, 4.24205497987998180236852173249336185263`20., 
  1.11241132001524327736182239839893849616`20., 1.0092849765812613}, 
 {0.475, 3.0593309594259437, 5.1718621890089060660739071383421739261`20., 
  1.22635475038218022441633525377648466106`20., 1.0084385515168024}, 
 {0.45, 3.4115994380891626, 6.38125264920866279786548523407941244862`20., 
  1.3594814791618703304598496995873992803`20., 1.0076232520485235}, 
 {0.425, 3.8396868020173325, 7.97925295680304478693057461053217514264`20., 
  1.51511169224137059066233316609038816734`20., 1.0068420378130285}, 
 {0.4, 4.343786878247989, 10.12519407893760021565860297458407422084`20., 
  1.70099644549223082587129459600863629623`20., 1.0060966821715647}, 
 {0.375, 4.974624390733633, 13.06058757333500366723628011943767651326`20., 
  1.9231679692174023281460014971376475137`20., 1.0053885945532595}, 
 {0.35, 5.732676254650937, 17.38726824032515582258297579207921339302`20., 
  2.19492052932820124762899677479188245499`20., 1.0047190850317564}, 
 {0.325, 6.669183339624345, 23.02723092706626534918967012384986594978`20., 
  2.52996368135716167723456655133133973147`20., 1.0040894211905913}, 
 {0.3, 7.835924311521294, 31.46587297923122014824109499947579337753`20., 
  2.95209410729027047438723312788261403772`20., 1.0035008305482114}, 
 {0.275, 9.336361342416417, 44.76825138662506257079262347600868091675`20., 
  3.49385165919553312432059771071042826234`20., 1.0029544934632753}, 
 {0.25, 11.326860841422802, 65.46868288639181738185804426318246120982`20., 
  4.20620595369334416893117127292783629645`20., 1.0024515349572278}, 
 {0.225, 14.018810048924985, 99.70189147167770577763869641057723846035`20., 
  5.16360150707355831349067835097708775866`20., 1.0019930164787783}, 
 {0.2, 17.759910437126077, 159.60463619435987487967071871553528046648`20., 
  6.50421126089335836665398192165117091177`20., 1.0015799277816808}, 
 {0.19, 19.67982053634958, 195.9152170377718482640209457890339993884`20., 
  7.19302477979052181076807580092469660047`20., 1.0014276193692977}, 
 {0.17, 24.616409231791323, 305.60090220039581792832599791005522971845`20., 
  8.95371523124799219138730960400461335822`20., 1.0011454641341668}, 
 {0.15, 31.645732855334213, 504.07249529485295412972120569763324484773`20., 
  11.4659143325064759871109694508379216925`20., 1.0008935933441032}, 
 {0.13, 42.15517690583689, 893.35065687846311625634437390839820481766`20., 
  15.22590401272515291078145855285579071175`20., 1.0006723753774855}, 
 {0.11, 58.929422353993864, 1742.54877898501895245305124101549478395399`20., 
  21.21390721515364211584855097845184895721`20., 1.0004821374313533}, 
 {0.1, 71.3233521707613, 2551.18699571628668773234162991688064900595`20., 
  25.63550367243082037844923897242348354486`20., 1.0003987264881051}}


==> anc/data_d2_n6.wl <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=2 and n=6"}, 
 {0.999999, 102.44467105806, 1022.90758418864464004029742356564767425067`20., 
  0.00613742543760591734984888237902776186`20., 0.14993337737826626}, 
 {0.99999, 32.391276293711975, 
  220.38674544618713619891962917391837302067`20., 
  0.01322277226279899371823477899444326013`20., 0.22007128319421185}, 
 {0.9999, 10.254078900842526, 47.49810006165396716434894234324484580686`20., 
  0.02848953845472566709692482899309207955`20., 0.3230084520507833}, 
 {0.999, 3.260596940054852, 10.27040766438724996549611655622082369759`20., 
  0.06142085087886744336496555381966928543`20., 0.4739344509452859}, 
 {0.99, 1.1012113324656019, 2.29657763969348589908434908409556291457`20., 
  0.13325423612275910340787003988359500578`20., 0.6929315145562357}, 
 {0.98, 0.8507231146473652, 1.51063471004750905217366371070575062278`20., 
  0.16925266005610466613567412062446978323`20., 0.7741496349094523}, 
 {0.97, 0.7505629221915685, 1.20607755107415756587651661388382992534`20., 
  0.19539533702749400420875325269851880595`20., 0.8240909536774191}, 
 {0.96, 0.7004903432401981, 1.04356296874172422907725296089446625518`20., 
  0.21696243751488702022540298294471928913`20., 0.8598902936827141}, 
 {0.95, 0.6754559327545419, 0.94437248838670372613996528281154203261`20., 
  0.23587898881440401064222156440369392185`20., 0.8873405260361196}, 
 {0.925, 0.6754559327545419, 0.82039276668795514639501591296033183793`20., 
  0.276782657583693061387837411855104529`20., 0.9345518227486638}, 
 {0.9, 0.7004903432401981, 0.77785964073082233881534990258358484051`20., 
  0.31305752617622931311117441708050610466`20., 0.9637513801660952}, 
 {0.875, 0.7505629221915685, 0.77538666608511663156298582501202912954`20., 
  0.34741506559126969757979417971667889012`20., 0.9824182566152123}, 
 {0.85, 0.8256811869791753, 0.79855107627674398927531541166930597563`20., 
  0.38126575866719667739664602875926014487`20., 0.9943930949331613}, 
 {0.825, 0.9008107296566009, 0.84160602006046908106696528709376290794`20., 
  0.41551331796215643123035857187876110805`20., 1.0019715490643093}, 
 {0.8, 0.9759515527638472, 0.90256141160171140670527758229435948521`20., 
  0.4508476477904311698591523335903516868`20., 1.0066226557203561}, 
 {0.775, 1.0511036588416787, 0.98148570774756159391422394285816182693`20., 
  0.48668908209262107996310137761977967223`20., 1.0093188126329575}, 
 {0.75, 1.1513240226259047, 1.07985898731596848817014865762017521071`20., 
  0.52622297519560776465768041196199568658`20., 1.0107163949240754}, 
 {0.725, 1.2265024655201398, 1.2003636518552422188176102135002691081`20., 
  0.57131102400300034538949622508702748095`20., 1.0112638579355944}, 
 {0.7, 1.351824963700861, 1.34696899340967122527675192924200038943`20., 
  0.61709804541377986823735325173874428439`20., 1.01126885333838}, 
 {0.675, 1.477178838787063, 1.52479428458986810543716318629264808135`20., 
  0.6636179532848617857353323625219233458`20., 1.010941313917961}, 
 {0.65, 1.6025641025639419, 1.74091125110084261709100053204134464031`20., 
  0.71757041674848891283016205911538352488`20., 1.0104220475937844}, 
 {0.625, 1.7530678687701724, 2.01707125046541088336060282303668311753`20., 
  0.77706226414249897758905312535282369508`20., 1.009802623147919}, 
 {0.6, 1.9036168720567175, 2.33009757621983536546029128255815550864`20., 
  0.84321142059846909005971660819045896692`20., 1.0091399223605957}, 
 {0.575, 2.104419280488816, 2.72945450488095986781712613055580246387`20., 
  0.91726307554071001057188263846620062894`20., 1.0084671928356144}, 
 {0.55, 2.3053021950483803, 3.22833846625703360034313690950143364686`20., 
  1.00079245832826435641806299744528889329`20., 1.0078024820861489}, 
 {0.525, 2.5565191237653457, 3.85642571561332557141177591988493392628`20., 
  1.09549520563698108300780797747050487435`20., 1.0071548409809958}, 
 {0.5, 2.8330032341361515, 4.65193542639222178046391044914220369216`20., 
  1.20407165375848064864030994394989172779`20., 1.0065285468434955}, 
 {0.475, 3.159953854641806, 5.6763711604807966588189039568826160478`20., 
  1.32925497436152330617823173454389714821`20., 1.0059256685141431}, 
 {0.45, 3.562647398263479, 7.00978501120369992588047954600291782833`20., 
  1.47529670551673799094602245842765993571`20., 1.0053474091069263}, 
 {0.425, 3.9908636831400828, 8.77143113267797827241091545159871441232`20., 
  1.64620333821978140883210081182296299575`20., 1.004794690138761}, 
 {0.4, 4.545568698359622, 10.99641240927298510966786800381058473022`20., 
  1.85040730195814494536003986150008702133`20., 1.0042683534194898}, 
 {0.375, 5.176659797958972, 14.37318777208156151631302585480649931935`20., 
  2.09571677428324799943523751719354780327`20., 1.0037692122836395}, 
 {0.35, 5.985614405713397, 19.6866334648867896496129545943564794004`20., 
  2.39473041018391693067833569832714590412`20., 1.0032980582800108}, 
 {0.325, 6.947940791460382, 25.36083815255225997613371393157492711154`20., 
  2.76358283599167650869459863826426266059`20., 1.0028556584323058}, 
 {0.3, 8.191556395714358, 34.87438617497791581152294239057670968764`20., 
  3.22770803969275766176233138696224606241`20., 1.0024427511188008}, 
 {0.275, 9.769520107034582, 49.32972266332644434217434004975086513528`20., 
  3.82418526117550394923974598141374328376`20., 1.0020600418057324}, 
 {0.25, 11.864106650475643, 72.15335430194719585405281932347568273`20., 
  4.60790220356317579967806642168313360793`20., 1.0017081987885974}, 
 {0.225, 14.661863933842557, 109.89340058015537984153031193346166366058`20., 
  5.66418498166158817005189739551614781426`20., 1.0013878489969974}, 
 {0.2, 18.615192645596412, 175.9358590816286220405544743362039492122`20., 
  7.14313963832642026427577566687426558545`20., 1.001099573916066}, 
 {0.19, 20.616452337209573, 215.96803688070830193674265314094086369165`20., 
  7.90273737810935812766246225468675431652`20., 1.0009933657444392}, 
 {0.17, 25.798840847307194, 336.76841100240941596359399664149017015075`20., 
  9.84222737493858725120281433091043694664`20., 1.0007967279863583}, 
 {0.15, 33.19126953376901, 555.71092783883340816402968774372695464174`20., 
  12.61382462738438186405320444177170991502`20., 1.0006213233854864}, 
 {0.13, 44.222837153443926, 984.88976950966078960751496957885696118836`20., 
  16.75634071364182640651617028661074239422`20., 1.0004673654373841}, 
 {0.11, 61.8247458256949, 1921.12949698593386968947358169147790222179`20., 
  23.36366131383091678517078295281691070333`20., 1.0003350432553868}, 
 {0.1, 74.86429838232117, 2812.65261159997830401877301855507514743202`20., 
  28.22023961375164929572888525033806099189`20., 1.0002770477850595}}


==> anc/data_d3_n1.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=3 and n=1"}, 
 {0.999999, 630.3240269002437, 0.00163783896477456801847943587433817351`20., 
  3.2756723642979311392772268436`20.*^-9, 2.794454885020465*^-6}, 
 {0.99999, 199.32837610935482, 0.00517942074464233047447611450121180059`20., 
  1.0358672242659835953348135803141`20.*^-7, 0.000027944502980280536}, 
 {0.9999, 63.03816307004751, 0.01638257780160379751275671301961256842`20., 
  3.27598016560218790867442908199076`20.*^-6, 0.0002794405198326486}, 
 {0.999, 19.96583114465462, 0.0519270378740820269812846125237727406`20., 
  0.00010368438142200043988061988780890324`20., 0.0027939535772889363}, 
 {0.99, 6.390580184168833, 0.16810906098621559959733311797224517467`20., 
  0.00330723680980666336596817575905697638`20., 0.027893692048914103}, 
 {0.98, 4.596026822713455, 0.2441297141821352663905506724512089195`20., 
  0.00944598098811359107672549879449449833`20., 0.055682524436294206}, 
 {0.97, 3.789304624958841, 0.30717106418117592165211566162526109907`20., 
  0.0175264483350381524095943121392689742`20., 0.08336159937321393}, 
 {0.96, 3.336092507587394, 0.36456051529105357533651707954270244753`20., 
  0.02725775894231659020860543010016676842`20., 0.11092575202851757}, 
 {0.95, 3.0341783896283223, 0.41913817565642685178515754483875233456`20., 
  0.03848758885979967132660706205149086929`20., 0.1383695347322826}, 
 {0.925, 2.581647742937807, 0.55171042062551898629161039675266786999`20., 
  0.07260749866628953902019513112416890829`20., 0.20641387185141669}, 
 {0.9, 2.3304182223667698, 0.6870374606708687154177692878667503294`20., 
  0.11493831924605221532736148559700009522`20., 0.2735702488589911}, 
 {0.875, 2.1797409365367493, 0.83149317768143342760309594079843474137`20., 
  0.16538934419582171082295174099106012448`20., 0.3397254941204701}, 
 {0.85, 2.104419280488816, 0.99001898642565145587872720270902662124`20., 
  0.22419012668447821162697834568734956757`20., 0.4047499921587675}, 
 {0.825, 2.029108945614667, 1.16747427359943156074063982615013295877`20., 
  0.29180344903678969414719635538516201135`20., 0.4684953118499082}, 
 {0.8, 2.029108945614667, 1.36928982766297105663634560238760825865`20., 
  0.36892338894274349568869617158136460163`20., 0.5307916413513831}, 
 {0.775, 2.029108945614667, 1.60196602026670604314524081175822409399`20., 
  0.45646685193725293523851314547494961677`20., 0.5914449850160901}, 
 {0.75, 2.029108945614667, 1.87359970017332450624424389723541143696`20., 
  0.55559506680461063216689935161272152736`20., 0.6502345996976875}, 
 {0.725, 2.0793145777486206, 2.19453718296987698670653760384804390148`20., 
  0.66779821072351132107072368149770223322`20., 0.7069103209582469}, 
 {0.7, 2.129525241137204, 2.57825305418989935185403785092727582435`20., 
  0.79493570934688184434525420786644208855`20., 0.7611907084652269}, 
 {0.675, 2.2048506714770286, 3.04257735626565584207339137566567792281`20., 
  0.93938040270306413311006375694733618336`20., 0.8127621939881005}, 
 {0.65, 2.3053021950483803, 3.61145029965134005107778433219693920226`20., 
  1.10410612743077532989945530564758571778`20., 0.8612800901157713}, 
 {0.625, 2.430894920181196, 4.31747643883644009775084149028571346139`20., 
  1.29291593142232968427093054822812948815`20., 0.9063724264953277}, 
 {0.6, 2.581647742937807, 5.20570324541973118751699252597970316327`20., 
  1.51073270152009470905355363043484196084`20., 0.947647817266645}, 
 {0.575, 2.7324459151184244, 6.33930216770241709400984650143649957059`20., 
  1.76387055998912001561407720771161666611`20., 0.9847086802194056}, 
 {0.55, 2.9335807236162847, 7.80825902188992664273643305293697492509`20., 
  2.06068680435085683518225343688614280394`20., 1.0171710121415216}, 
 {0.525, 3.159953854641806, 9.74291273657792766738209334349217973021`20., 
  2.41228403989850727145135288278810400612`20., 1.0446914166532397}, 
 {0.5, 3.4367709404707694, 12.33548888894615480568902403752447632799`20., 
  2.833825197520620773312577012107394416`20., 1.0670010430981458}, 
 {0.475, 3.7389275049555852, 15.87512400009305978613588873736755126863`20., 
  3.34541117425002001889414960914205156115`20., 1.083944502253086}, 
 {0.45, 4.116879204739019, 20.80632011674016609950966225160467982505`20., 
  3.97601081643836588163457105949551878875`20., 1.0955198562976665}, 
 {0.425, 4.545568698359622, 27.82920368424948210129209948711068133886`20., 
  4.76586361775528811608849938021159581292`20., 1.10191383537105}, 
 {0.4, 5.0503781502042715, 38.07696733161687585641557314428392522684`20., 
  5.77337044789348463655447805738939554264`20., 1.1035249818416837}, 
 {0.375, 5.656819610307413, 53.44110973611187850995874516286211676105`20., 
  7.08539282911645412163784782641260395054`20., 1.1009667424079834}, 
 {0.35, 6.390580184168833, 77.19044980946473437892263659779189071944`20., 
  8.83316624426297788193476247355487944558`20., 1.0950426090612975}, 
 {0.325, 7.302946361117371, 115.34828276118542765021798377473868477098`20., 
  11.22318985544168781480743098656281089315`20., 1.0866865567917277}, 
 {0.3, 8.445733013991331, 178.54619800592010189292655887541380369557`20., 
  14.59049975071199711628197745002194612645`20., 1.0768663957350497}, 
 {0.275, 9.871493852406283, 289.16490958244121002617571605445239888487`20., 
  19.50079117534043620781375227382670057897`20., 1.0664603551569196}, 
 {0.25, 11.761730112557304, 493.3845560868927535799721740590106857962`20., 
  26.95862537248983555701913430826749393499`20., 1.056141665944124}, 
 {0.225, 14.301653311693444, 890.91478660531042030276914315309354207966`20., 
  38.84986517154155763753574205449479105541`20., 1.0463276666000743}, 
 {0.2, 17.837604010278344, 1759.56357527798057310197337697032087570942`20., 
  58.96963208911552303322600796166648112934`20., 1.0372279902799832}, 
 {0.19, 19.653827525553073, 2364.8903007152287152700428723954201005042`20., 
  70.91527742770699471383637168472485370603`20., 1.0338132938258326}, 
 {0.17, 24.275325207413267, 4505.86363516042746593990124656738925580564`20., 
  106.34561849797691969186472108481363908959`20., 1.0273986298390019}, 
 {0.15, 30.874697180554517, 9375.52013279147282397230741499321503092537`20., 
  169.0864089457593271580129796264177142868`20., 1.0215695122795028}, 
 {0.13, 40.71809548588102, 21649.19165684109998435852836141837987937284`20., 
  289.758200081032090563152879358509071374`20., 1.0163644120373443}, 
 {0.11, 56.38452396671792, 58111.77354056239401306207456104784703379036`20., 
  548.50504432798718571398345224761513921428`20., 1.0118205492317214}, 
 {0.1, 67.9482045120739, 102222.44172874599560367872637164783320897923`20., 
  792.29131654281196063038935204557810339546`20., 1.009807621135332}}


==> anc/data_d3_n2.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=3 and n=2"}, 
 {0.999999, 244.47763051456107, 
  265.83780193104823747012127539425614664276`20., 
  0.00159501905184113547633499890600642288`20., 0.0030669911856771054}, 
 {0.99999, 77.32500201997604, 84.07043712775438082748458698857904363104`20., 
  0.00504398083571745704198525195960746246`20., 0.009698533828780205}, 
 {0.9999, 24.458957613008124, 26.6016756709916870321599648787961691262`20., 
  0.01595324256550492567326164016467915551`20., 0.03066490740723347}, 
 {0.999, 7.785140208106847, 8.46382240030030899624240721388175081799`20., 
  0.05053649091532297822490086250632641372`20., 0.09682723480825874}, 
 {0.99, 2.6067776218164616, 2.84583157855242290069050070139922269318`20., 
  0.16264285923856055393088943881443519711`20., 0.3016967453430286}, 
 {0.98, 1.9538099293620608, 2.15498846600772547943709630978577278524`20., 
  0.23462168819344603699856399742116871579`20., 0.4197347126939641}, 
 {0.97, 1.7028949213661524, 1.88500592396497885043302088767806570437`20., 
  0.29322018090736342596059219918921263504`20., 0.5057560507006764}, 
 {0.96, 1.5774845381474247, 1.74955187122509776458775312742334482307`20., 
  0.3456275401017183266185644311249387642`20., 0.5745949596217216}, 
 {0.95, 1.5022533800699545, 1.67777175810387582786536280738640740201`20., 
  0.39461455199191110490687780931051269683`20., 0.6321184992882866}, 
 {0.925, 1.427033522769804, 1.63368464096909009389612469651249746101`20., 
  0.51020534113445423348191650286040831369`20., 0.7437526320057889}, 
 {0.9, 1.427033522769804, 1.69224656249412334922106123148447287367`20., 
  0.62358409629312882210096725656856272291`20., 0.8254006554397768}, 
 {0.875, 1.477178838787063, 1.8163083250280614505867043716156491239`20., 
  0.74001462417156820887189491359462539452`20., 0.8872929746650082}, 
 {0.85, 1.5524062296558112, 1.99681070109355806164998154384584123939`20., 
  0.86302204178432904033725718149285941016`20., 0.9349437292531861}, 
 {0.825, 1.6276449229997116, 2.23516433802323254329017509189467300317`20., 
  0.99554665245910442239722336788643746581`20., 0.9717849947694777}, 
 {0.8, 1.7530678687701724, 2.53880812700601215710852152180515084919`20., 
  1.14064192609826863496833434434246391546`20., 1.0001536924388184}, 
 {0.775, 1.8534288433600306, 2.92022662200519430821066401712600106646`20., 
  1.30132842968532505207787499815494108657`20., 1.021742749925521}, 
 {0.75, 1.978908343979161, 3.39733682938761780997665721782939127784`20., 
  1.48138436216794495018874012743899747814`20., 1.0378359387386775}, 
 {0.725, 2.129525241137204, 3.99475102399968246985739604707506672134`20., 
  1.6851388132582005326890153709153954642`20., 1.0494418674542105}, 
 {0.7, 2.28018742639482, 4.74590771571786538653896756497532991037`20., 
  1.91779046819849823655418222112435427829`20., 1.0573757933440928}, 
 {0.675, 2.4560172422432505, 5.69628838708097404749539840580329508131`20., 
  2.18588342307826432263451341824117917302`20., 1.062312115818446}, 
 {0.65, 2.6570411590712726, 6.9081666706427885530102146387753321306`20., 
  2.49754531208827742196545708609798219958`20., 1.0648192205240963}, 
 {0.625, 2.858145715288286, 8.46769793828094883819823930002007192451`20., 
  2.86315459035174116818693643213535664613`20., 1.0653830047165993}, 
 {0.6, 3.0844847907311905, 10.49551855876590536684860087009501736143`20., 
  3.29644388312709630891529545722321096191`20., 1.0644226945188549}, 
 {0.575, 3.3612602217425014, 13.16287302736382463400215253965530437845`20., 
  3.81457560793330206552010904440344339659`20., 1.0623011263740878}, 
 {0.55, 3.6633713052638464, 16.71658769574255032441567524433654246198`20., 
  4.44043159489444802556064592909141531843`20., 1.0593309285934984}, 
 {0.525, 3.9908636831400828, 21.51841197909377759611744000503266910083`20., 
  5.20522456533383357791203926470921251819`20., 1.0557777405121649}, 
 {0.5, 4.394224733207343, 28.1085880104731679735918999697472445266`20., 
  6.1513660679796497086907419994754210167`20., 1.0518616051414829}, 
 {0.475, 4.823151125401444, 37.30878432502636462459571016256561042724`20., 
  7.33623129061898628084083779262054158128`20., 1.0477578354892156}, 
 {0.45, 5.3535074270484975, 50.40056040809650989099245250695320208751`20., 
  8.84130861126902723307827381062714433423`20., 1.0435987899377623}, 
 {0.425, 5.960314865577954, 69.42773802074368480437857106198779938424`20., 
  10.78486646148060166872359461671662916905`20., 1.0394778265186135}, 
 {0.4, 6.6945185483458305, 97.74304793721575677848305918664509852235`20., 
  13.33593826364101386780980951054924747671`20., 1.0354560023951287}, 
 {0.375, 7.582054963600334, 142.77742741536131754660231383573256995944`20., 
  16.75299185184897689997934775437641246206`20., 1.0315708886330917}, 
 {0.35, 8.649166603625222, 209.17372365610533148391936531560253381069`20., 
  21.43126194449062577371501811864469349139`20., 1.027845716000453}, 
 {0.325, 9.97348819593385, 320.28418152129157006485423624746429614392`20., 
  27.9942392811566105192975305869011538957`20., 1.0242967755576067}, 
 {0.3, 11.633788568537012, 508.75582798862704119985819858724509157237`20., 
  37.48215643669500449870421005203801927974`20., 1.0209379287888436}, 
 {0.275, 13.736124486794694, 843.61371767851473092472599164438453811393`20., 
  51.65316437012804239535387266593159979237`20., 1.017782539934091}, 
 {0.25, 16.544257795622094, 1442.26246521098631304543086476679515196563`20., 
  73.68154722757211997068173673841133365738`20., 1.0148439512038132}, 
 {0.225, 20.30405060707884, 2731.75387487048572203365265929820853157509`20., 
  109.56859155861309718212175807061263892621`20., 1.0121354317618572}, 
 {0.2, 25.562136245927185, 5468.80179249990951912648625293781252609087`20., 
  171.55186935665940309363355408986594551381`20., 1.0096699996246026}, 
 {0.19, 28.251201768589162, 7405.05581263608469374115102273035311509298`20., 
  208.81349038184312603960807095988474637083`20., 1.0087547243752584}, 
 {0.17, 35.16989725938405, 14308.58668171295097085541682920402672603382`20., 
  320.63143623229640865373345859287297286105`20., 1.007049988749621}, 
 {0.15, 45.01397706193851, 30086.92038682646156514766070175245650775872`20., 
  521.28382553182761355063843986770671138191`20., 1.0055179288951195}, 
 {0.13, 59.743012319506185, 70517.63943810209463237576885903882582928804`20., 
  912.02157272358905780088234541720136791398`20., 1.0041640942782466}, 
 {0.11, 83.21824139517608, 191003.88034420727696047593472488879263140731`20., 
  1759.05907537047992977368947275802716531623`20., 1.00299355466731}, 
 {0.1, 100.5943209332929, 337499.98717933970207184776889260750517128803`20., 
  2562.06072507622254873893050300815143145678`20., 1.0024784547159808}}


==> anc/data_d3_n3.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=3 and n=3"}, 
 {0.999999, 79.33081489475668, 
  4879.05296561046824344915554745175012172822`20., 
  0.08781911491084222754443202238078497629`20., 0.03848899965377782}, 
 {0.99999, 25.11532547411326, 716.47453181256093989736462131806427952216`20., 
  0.12890908915855522414585121457483709312`20., 0.08290524359991934}, 
 {0.9999, 7.988307335634102, 105.64359929470611620929581843614777607716`20., 
  0.18933370373875020555313688277138474926`20., 0.17825473997265764}, 
 {0.999, 2.6570411590712726, 16.19451992482446943170002377176282754619`20., 
  0.27965717327402811925769119574045845152`20., 0.3768068045064725}, 
 {0.99, 1.2265024655201398, 3.27249132866655293279181559948123109142`20., 
  0.43407926588666157218746370502615591709`20., 0.7133190086912802}, 
 {0.98, 1.1513240226259047, 2.3565035649745821342399153847884880565`20., 
  0.51426803191020787422673188220375398992`20., 0.8219419130505369}, 
 {0.97, 1.1513240226259047, 2.05730410513892096223922390975686190551`20., 
  0.57817452385516450869839012186151801001`20., 0.8807484744610833}, 
 {0.96, 1.176382249142625, 1.92966713201229560216283554436560338296`20., 
  0.63563718944660555844464530311249773602`20., 0.9190539801815113}, 
 {0.95, 1.201441730075971, 1.87750923486297182858750014400958856501`20., 
  0.69004889868910933125557024468482410123`20., 0.9463003848674801}, 
 {0.925, 1.3016921998596873, 1.90053981000526275512884831291751588704`20., 
  0.82194706029552237950549422674112229992`20., 0.9890713895853592}, 
 {0.9, 1.4019627478468453, 2.03993597867694467593918597980840678942`20., 
  0.95627952334897913471712080250821101847`20., 1.0131154765084922}, 
 {0.875, 1.5273291769947646, 2.25831560586101637554127288484652614214`20., 
  1.09892248787115013034072503141223901509`20., 1.0275425811557004}, 
 {0.85, 1.6527269995490905, 2.5502365722219917674771235338328502896`20., 
  1.25404477742210311349875761344339650796`20., 1.0362932760880545}, 
 {0.825, 1.7781562273032856, 2.92224949539020337920165298131034677992`20., 
  1.42553403036422188507599725956642387481`20., 1.0414154906609991}, 
 {0.8, 1.9036168720567175, 3.38840816523547714506797703919871576644`20., 
  1.61701704702938328187031124040290497132`20., 1.044104651026751}, 
 {0.775, 2.0542111328220796, 3.96962515799938745283142195317438150723`20., 
  1.83357803654011259557184944226316778637`20., 1.0451171076501218}, 
 {0.75, 2.2048506714770286, 4.69512637276467570950198247527153636091`20., 
  2.08041277566483395547612581914014136707`20., 1.0449601278827891}, 
 {0.725, 2.3555355084446092, 5.60435023262701778059026471830921091144`20., 
  2.36416632330693507239026181455552322649`20., 1.0439885601710153}, 
 {0.7, 2.5565191237653457, 6.75101636576630750186381395926383501286`20., 
  2.69291747162412885966831442983075549263`20., 1.0424578663389588}, 
 {0.675, 2.7575833542238395, 8.20758882269857851495807964542166286949`20., 
  3.07665814970075948239647196444234801516`20., 1.0405550023644867}, 
 {0.65, 2.9587282483322843, 10.07434100988891598547280376270926014424`20., 
  3.53824768986368349483331164110291831725`20., 1.0384173907617538}, 
 {0.625, 3.2102728731938996, 12.49003479067426392685376851725249136568`20., 
  4.06535404104300460991878276381296234277`20., 1.0361452782957747}, 
 {0.6, 3.4871177341257384, 15.64984756750226374744569066091111373048`20., 
  4.70778663981049153017837054159792105251`20., 1.033810390360967}, 
 {0.575, 3.789304624958841, 19.83229931480294317497317373728229358105`20., 
  5.48398151608407852982328583594623259305`20., 1.0314625271014177}, 
 {0.55, 4.142086105183468, 25.43835219534236265050308045051578132963`20., 
  6.43306325177357700360449503079372590459`20., 1.0291349901957338}, 
 {0.525, 4.545568698359622, 33.06457211236948805246533357590472728198`20., 
  7.60255178669778885578347665714992933492`20., 1.0268492321604141}, 
 {0.5, 4.9998743750152, 43.59628761546155982950987184209430418688`20., 
  9.06121404167543575797610702272045277136`20., 1.0246187981186645}, 
 {0.475, 5.530417295122622, 58.39334803546224060250902607716065404178`20., 
  10.91004519927813507927264784005026403245`20., 1.022452472329504}, 
 {0.45, 6.137438374081283, 79.58025545258783882962536407918995133624`20., 
  13.27729196246727800368258816767274808525`20., 1.020356543473258}, 
 {0.425, 6.8719007224298965, 110.56077812362850842986745833885225801299`20., 
  16.35710494442476140079761279657055930063`20., 1.0183362186798806}, 
 {0.4, 7.7343612223810005, 156.93835067613771768608778860468225815877`20., 
  20.4391519601380309458790813534618643028`20., 1.0163963563023182}, 
 {0.375, 8.77635428225474, 228.22300025069448898030949186289762847582`20., 
  25.95029920578409085355650910493289581394`20., 1.0145417607485872}, 
 {0.35, 10.04999747487399, 341.11879322194954219855586027804487818554`20., 
  33.54898485601876112469625067717429320203`20., 1.0127772576651384}, 
 {0.325, 11.633788568537012, 526.13290264815440046016692996791314237976`20., 
  44.30353072106154111087644745335539668821`20., 1.0111076852070497}, 
 {0.3, 13.60768314623687, 841.53500171484976167546150321389204689022`20., 
  59.94133126161822748636582077199751541385`20., 1.0095378601793776}, 
 {0.275, 16.156894624528384, 1404.53094871899404907875140046664716236062`20., 
  83.47069486332340493228536127665662894002`20., 1.0080725363774738}, 
 {0.25, 19.497897285584862, 2465.84114382504799912499987196770004856321`20., 
  120.24605639882043678329597862456367247318`20., 1.0067163587089052}, 
 {0.225, 23.98689296776756, 4601.78785279290301850697407024080338080467`20., 
  180.55480470522116598175531544956645349046`20., 1.0054738140511417}, 
 {0.2, 30.29054193282193, 9260.04394471630523498045722221388860619881`20., 
  285.29726194639698378718387371781801720353`20., 1.0043491796828143}, 
 {0.19, 33.53831843315244, 12562.62197517574514399826421359391186807626`20., 
  348.45594679403975234199374759585116630185`20., 1.0039332501527416}, 
 {0.17, 41.829452518618346, 24361.33399257410996655617901464612632016736`20., 
  538.55507671543897170924079024153410015024`20., 1.0031608911052239}, 
 {0.15, 53.629754504261555, 51389.66039863208212284263256367386372282522`20., 
  880.69271178451022099532026510526370784343`20., 1.0024693849584239}, 
 {0.13, 71.3233521707613, 120790.03231854164319935081204449916078890078`20., 
  1548.95318755447973831183196320743723513016`20., 1.0018604182574085}, 
 {0.11, 99.47500068716094, 327978.22369562947523224771857822698260518885`20., 
  3001.30019059857097549821089290084196403598`20., 1.0013355066828877}, 
 {0.1, 120.32265292402865, 580159.74607387485234066653494713812662261294`20., 
  4383.02379770883535055124020636376019954127`20., 1.0011049947902884}}


==> anc/data_d3_n4.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=3 and n=4"}, 
 {0.999999, 2.0793145777486206, 
  711.34292945519001305112797146474417708655`20., 
  0.42285704417632704328469220299046807203`20., 0.4991071419756075}, 
 {0.99999, 1.5022533800699545, 
  157.34167271582947355712554407261622118592`20., 
  0.43034294350699200133138498764362748439`20., 0.5992166861506276}, 
 {0.9999, 1.1513240226259047, 36.11118813374881456074003069689746541079`20., 
  0.44720440558897041608981842713359317718`20., 0.7134692136693247}, 
 {0.999, 0.9759515527638472, 9.09277224899931569954060314997079961755`20., 
  0.48770677630392589880607649914429621058`20., 0.8371609281573115}, 
 {0.99, 1.001001001000901, 2.94921205532932481514245443095465491105`20., 
  0.60291017482810720515402820041432533322`20., 0.9564769175486821}, 
 {0.98, 1.0761568686336735, 2.35452546809046942937656365057960728645`20., 
  0.67942024439830996080270665863000758055`20., 0.9868396211338594}, 
 {0.97, 1.126267050431623, 2.15951550688983480733422230380248550941`20., 
  0.74498813158350081043371800158190873697`20., 1.0021774994258095}, 
 {0.96, 1.201441730075971, 2.08811576593706526064766100686456741924`20., 
  0.80634449231517542554376412222227260719`20., 1.0116293887197356}, 
 {0.95, 1.2515644555693364, 2.07528370219205933864823043322909705627`20., 
  0.86592699653803399478325605870300838648`20., 1.0179868477113998}, 
 {0.925, 1.3768932281886217, 2.17343371060600610497335853445888020762`20., 
  1.01404626033385495427745976736820256842`20., 1.0269701367800426}, 
 {0.9, 1.5022533800699545, 2.38282334111400206489846867807444880634`20., 
  1.16850238450433144643698715068418673888`20., 1.0310168201011607}, 
 {0.875, 1.6276449229997116, 2.67823070241503494152457507647588137861`20., 
  1.33782496648003633606374308441644758148`20., 1.0326578413748095}, 
 {0.85, 1.7530678687701724, 3.06061093140106533183888117919107906586`20., 
  1.52488440129235698997870692554607266823`20., 1.0329681354010873}, 
 {0.825, 1.8785222291795238, 3.54194481014982168383553375573180425742`20., 
  1.7294520512843920066280833631399370367`20., 1.0324946601451421}, 
 {0.8, 2.029108945614667, 4.14225271530526670909026040711807788676`20., 
  1.96278414726349901761957341665242816795`20., 1.0315474254420631}, 
 {0.775, 2.1797409365367493, 4.88929660683257806911271466021973041712`20., 
  2.22858283722633305914465851698722325207`20., 1.0303143592262782}, 
 {0.75, 2.3304182223667698, 5.82255458978686215335979562346198692207`20., 
  2.53367143780748373148897231580928288507`20., 1.0289140334619375}, 
 {0.725, 2.531391764204363, 6.99541065930102151442443679526428046531`20., 
  2.88678942986240481201943124362662339968`20., 1.0274227325985674}, 
 {0.7, 2.7324459151184244, 8.47647909370507460650098707726604943909`20., 
  3.29824767447140351060739772942016718628`20., 1.0258896923305734}, 
 {0.675, 2.9335807236162847, 10.36405748290518524859405082345605783597`20., 
  3.81697109317254103760146700207733512214`20., 1.0243463893406644}, 
 {0.65, 3.1851127329267244, 12.79038326355070618367062880860395010161`20., 
  4.35416625430540449793267709486664833672`20., 1.022812596156901}, 
 {0.625, 3.4619437057846105, 15.94007667075379662434065277608411562836`20., 
  5.03730126124228488598205178286720500239`20., 1.021300515466991}, 
 {0.6, 3.7641154328728974, 20.07350604143508934638425905267474886324`20., 
  5.85860399690343844339122802982894379224`20., 1.0198176543573327}, 
 {0.575, 4.091673569796511, 25.55745522985559855924407869025501321727`20., 
  6.85879129488705419743428438500769821504`20., 1.0183687924188112}, 
 {0.55, 4.469891015016375, 32.94268107770155522439002384255191829475`20., 
  8.0827355412891395992191361285266892779`20., 1.0169572651158134}, 
 {0.525, 4.924128228318266, 43.01227259238080541959740695029098815839`20., 
  9.59915439194891960804722119436734449873`20., 1.0155857351736417}, 
 {0.5, 5.429318318921634, 56.96296262046652286704065135551253601304`20., 
  11.50676336722797739465374565367699634282`20., 1.014256605969575}, 
 {0.475, 6.010915218429516, 76.62283658598955480001730899469046592881`20., 
  13.92544434883698509004058278224803184648`20., 1.0129722111771127}, 
 {0.45, 6.6945185483458305, 104.85493294053015157014682602698815043296`20., 
  17.03515419179079878305788375377857670842`20., 1.0117348838975968}, 
 {0.425, 7.480543032011941, 146.25400503436556577331323123739043759414`20., 
  21.10439014050078750006840486965584236387`20., 1.0105469715209865}, 
 {0.4, 8.445733013991331, 208.39675629910740888693392493227771629512`20., 
  26.51371361567542961966000470578547492059`20., 1.0094108304862177}, 
 {0.375, 9.591115598181768, 304.16236116364293063833511425707385460088`20., 
  33.84351262217921572938991083480548337337`20., 1.0083288146349358}, 
 {0.35, 11.020119300372963, 456.20576756828892905596522878219983456697`20., 
  44.00039213409615661781929031760576120487`20., 1.0073032612866013}, 
 {0.325, 12.76078590236857, 705.96171269752722625802084531754680090299`20., 
  58.39603367386517826489185463746093458949`20., 1.006336475983092}, 
 {0.3, 14.945066098295912, 1132.68921939106964758063522429641247427019`20., 
  79.41125988646833676630378364605866347079`20., 1.005430716148008}, 
 {0.275, 17.785806976919897, 1895.96328794933455081364027859402804564104`20., 
  111.13276922114521787408793767457613760585`20., 1.0045881738366533}, 
 {0.25, 21.476544344848282, 3327.13507075096063597906555669499259032052`20., 
  160.8512195204300631912194367895464508528`20., 1.0038109577868026}, 
 {0.225, 26.483268322723617, 6243.38526817228040583355978848096296243722`20., 
  242.61631639458547470820597060273927318858`20., 1.0031010750236247}, 
 {0.2, 33.48491112029418, 12591.89873861075411118448672303185934544642`20., 
  384.8745081353967613778683025023568350566`20., 1.0024604123128873}, 
 {0.19, 37.10233607300816, 17097.53795783053753325398662766043253279238`20., 
  470.83178713286094738258309442553385645803`20., 1.0022239254961085}, 
 {0.17, 46.29871828406526, 33207.06469022015950064690736731590071712425`20., 
  729.6957538503974187774873049880534192999`20., 1.0017854380860616}, 
 {0.15, 59.40620282331124, 70146.48965751642832659368571752912003342898`20., 
  1196.49073195110415416534596821875307360551`20., 1.0013935831350502}, 
 {0.13, 79.06876365695551, 165077.90718297086542010118096053684686187681`20., 
  2109.5961872743640830830965845010159600707`20., 1.0010490778327494}, 
 {0.11, 110.37086386851983, 
  448702.01503002780045734110784834756404260567`20., 
  4095.14424948605420275223473233620732576839`20., 1.0007525619024804}, 
 {0.1, 133.49769049844045, 794073.13552098711985298343448985894293376071`20., 
  5983.02613481533074048204424925918567061017`20., 1.0006224775288455}}


==> anc/data_d3_n5.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=3 and n=5"}, 
 {0.999999, 0.8757662955084824, 
  239.56162717027540889178701519200015864873`20., 
  0.54811879043358764704102353329092815754`20., 0.9628802438617873}, 
 {0.99999, 0.8757662955084824, 75.77894179914135078001943137823471651803`20., 
  0.55122666718640932196447821497378271429`20., 0.9649794566019168}, 
 {0.9999, 0.9008107296566009, 24.06422050484919648588790233852298859649`20., 
  0.56107318666940217011973050925243781251`20., 0.9709526973471391}, 
 {0.999, 0.9258564171858044, 7.86939132872010128865527655439454925109`20., 
  0.59273913382642921630797991243118343143`20., 0.9852637505753181}, 
 {0.99, 1.0511036588416787, 3.03072242076189798957417186433784576515`20., 
  0.70393605880472885161857675669050191073`20., 1.0092588611790536}, 
 {0.98, 1.126267050431623, 2.50402398392597339321716570958330983473`20., 
  0.78428849111156103368909664434845544789`20., 1.016553760858348}, 
 {0.97, 1.176382249142625, 2.33602279006590869426429020936394105205`20., 
  0.85464481122021814617178309558145785677`20., 1.0201738323520275}, 
 {0.96, 1.2515644555693364, 2.28359370355853130361272810030053847166`20., 
  0.9224018843974177849791488499610518925`20., 1.022267156618713}, 
 {0.95, 1.3016921998596873, 2.287635651890641201040118919812539407`20., 
  0.98776906793788495289183794648216441367`20., 1.0235395512080745}, 
 {0.925, 1.427033522769804, 2.42809531448493312909272565140332547167`20., 
  1.14918719302236840884134660926071187048`20., 1.0248799120206424}, 
 {0.9, 1.5524062296558112, 2.68612166923296066950175938888202361706`20., 
  1.32216279538082637641575466505961821074`20., 1.0249321532550935}, 
 {0.875, 1.6778103323064455, 3.03972938286745031010150144240989497895`20., 
  1.52095481277653526586836414414518566665`20., 1.024393391511078}, 
 {0.85, 1.8032458425163491, 3.49439498177017445450398477172396875535`20., 
  1.73303573328739665492800366178485102839`20., 1.0235572965646649}, 
 {0.825, 1.9538099293620608, 4.06504746078554611437781384256936085783`20., 
  1.96338587668370431505840942360361736633`20., 1.0225683120007245}, 
 {0.8, 2.104419280488816, 4.77348209383172271473061505264960200164`20., 
  2.23173617824922255491056985557008653893`20., 1.0215036822254844}, 
 {0.775, 2.28018742639482, 5.65637697810117164723994112696495199595`20., 
  2.53876749108126237087529928870215991472`20., 1.020406559759769}, 
 {0.75, 2.4560172422432505, 6.78936266327716229209860231225901374844`20., 
  2.89233186199126670463991992902664291163`20., 1.0193015050802494}, 
 {0.725, 2.6319087604960383, 8.15410011303386866116628390901275052171`20., 
  3.30350680086777508776324812913201033649`20., 1.018202558613331}, 
 {0.7, 2.858145715288286, 9.91499833884760700148550124638588021853`20., 
  3.78401702995926919447084187921341960116`20., 1.0171177577337012}, 
 {0.675, 3.0844847907311905, 12.16242415621999234048749087088278092797`20., 
  4.35024813755072212621431740897772628148`20., 1.0160517754388598}, 
 {0.65, 3.336092507587394, 15.05676624663144472647516596498747686381`20., 
  5.02338823562661798027115227265091579623`20., 1.0150074773290478}, 
 {0.625, 3.613006824568084, 18.82120484229159214862452182828507274111`20., 
  5.82844183177835195789852496871535966156`20., 1.0139868217863002}, 
 {0.6, 3.9404663303462146, 23.77049126760740860594919866345845447361`20., 
  6.8000679156959323188721300962533811565`20., 1.0129913547956544}, 
 {0.575, 4.293354088728886, 30.35462671613413960566195533055103963421`20., 
  7.98600055804918528335773135888251592335`20., 1.0120224609251727}, 
 {0.55, 4.722194313271905, 39.22706775459991762321108199442865340756`20., 
  9.44060558270739220838935717233871652203`20., 1.0110814768418994}, 
 {0.525, 5.176659797958972, 51.35258593004991150793139741837450404071`20., 
  11.25389591794257428667023781218252778283`20., 1.010169734675511}, 
 {0.5, 5.707389435043299, 68.18139675361652491011317185186551756114`20., 
  13.52934353570277947321856296146002103055`20., 1.0092885739176451}, 
 {0.475, 6.339941632282747, 91.93811654081869079109465893986182319249`20., 
  16.4265293344729337448557088148290896271`20., 1.008439341169169}, 
 {0.45, 7.074699765854419, 125.94765945737367800455568003031392927547`20., 
  20.16345922445664638271222391308434365705`20., 1.0076233857959382}, 
 {0.425, 7.937507874510981, 176.29922316765968714106900994345950942998`20., 
  25.06708733443101157967500044181829381004`20., 1.0068420542111427}, 
 {0.4, 8.954470929498402, 251.7518585782006769030815360268323233165`20., 
  31.59577739570787883111852842494141824664`20., 1.0060966835091396}, 
 {0.375, 10.203050813212426, 368.1981587998107160981495667977941744555`20., 
  40.46067440867474732246615069213819324887`20., 1.0053885946180654}, 
 {0.35, 11.71054961175489, 553.33143693323511129492557428095590893304`20., 
  52.75922060754931097235756303454171569977`20., 1.0047190850333532}, 
 {0.325, 13.556315722790973, 857.83939196435589222918183480550313984925`20., 
  70.24905263515590198608790170444695442417`20., 1.0040894211906075}, 
 {0.3, 15.924618393313601, 1378.90802255249640136502151715367039963715`20., 
  95.84180613392578559296693602027020533236`20., 1.0035008305482114}, 
 {0.275, 18.9525168127146, 2311.55200743773305362942720564909744726483`20., 
  134.4272160421524181238135841127566433889`20., 1.0029544934632753}, 
 {0.25, 22.913256955807803, 4075.38723117655569325463550317692565113042`20., 
  195.174923405745906160058858252548599271`20., 1.002451534957228}, 
 {0.225, 28.27763496143668, 7634.26706575797975154703560939199508149998`20., 
  294.98758082735777254295185736559763198316`20., 1.0019930164787785}, 
 {0.2, 35.759600196790615, 15415.49059460051619685476210331343388911636`20., 
  469.04168507489827281995041746809681344244`20., 1.0015799277816808}, 
 {0.19, 39.636127355421486, 20940.19957068294729547077405407133206246131`20., 
  574.31783630370742994760096789644565409532`20., 1.0014276193692977}, 
 {0.17, 49.483129558687146, 40703.76040885551911381948902354248858274607`20., 
  891.40694875027920627585552752733498342932`20., 1.001145464134167}, 
 {0.15, 63.54692900823573, 86046.69840541022855678732015057957967085394`20., 
  1464.16355088877774956280956181665521192435`20., 1.0008935933441032}, 
 {0.13, 84.59869848155263, 202630.14551742379069318953068256699898838397`20., 
  2585.95147121329419528574261332225175821084`20., 1.0006723753774855}, 
 {0.11, 118.1304858276829, 551086.74706230213826837074334166297257741001`20., 
  5025.36257062310082403781183051582690502227`20., 1.0004821374313533}, 
 {0.1, 142.92245271156716, 975507.91219042803807524516885867850401612818`20., 
  7340.53331994396163884499099434824206332062`20., 1.0003987264881051}}


==> anc/data_d3_n6.wl <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=3 and n=6"}, 
 {0.999999, 0.9258564171858044, 
  230.97274264368990344735964437452121364826`20., 
  0.61511908517923667724538605916861580919`20., 1.0049982642100763}, 
 {0.99999, 0.9258564171858044, 73.4365980424894503158706726121157245437`20., 
  0.61810956557533653683820871541609929145`20., 1.0054317216715225}, 
 {0.9999, 0.9258564171858044, 23.64096524897149982618142130102273280627`20., 
  0.62767137207268653314814693613049018565`20., 1.0067194990272303}, 
 {0.999, 0.9759515527638472, 7.95664771283434016068043314720023076849`20., 
  0.65907768105032446127313677929071235603`20., 1.0101028951274795}, 
 {0.99, 1.0761568686336735, 3.19192874236602996618229442883972942332`20., 
  0.77491943173474273060917242695378138057`20., 1.0164043173121955}, 
 {0.98, 1.1513240226259047, 2.66979903377262787795466157785189081825`20., 
  0.86068891495730868377721948203165927634`20., 1.0182593268250715}, 
 {0.97, 1.2265024655201398, 2.50807410972207322195218550761344364153`20., 
  0.93808177246365654170586323318568785295`20., 1.0190495768668886}, 
 {0.96, 1.2766277003177775, 2.46379624921535566981234424317524103263`20., 
  1.01066248287901323845369542424926341143`20., 1.0193912891499228}, 
 {0.95, 1.3267579542893004, 2.47754505424535723088033104516718918246`20., 
  1.07956164501610403935563053439443816654`20., 1.0194932814148103}, 
 {0.925, 1.477178838787063, 2.64730206321264660559147605833304470771`20., 
  1.25698730387695094647785174553910561419`20., 1.0192248720400214}, 
 {0.9, 1.6025641025639419, 2.9423780485374420025927761733200528503`20., 
  1.44464079272886379648013264179965527134`20., 1.0186111032847505}, 
 {0.875, 1.7279807668225964, 3.35928327290755214210151376343540590043`20., 
  1.65632354092893678965309915861240489489`20., 1.01785698053731}, 
 {0.85, 1.8785222291795238, 3.85891618860861213133190376444364228888`20., 
  1.88837276834893670027271459436213639146`20., 1.0170446155925625}, 
 {0.825, 2.004008016031863, 4.50115681468288768166648160203899378895`20., 
  2.14997778501758927192242397627919013958`20., 1.016211512315703}, 
 {0.8, 2.1797409365367493, 5.29991265074438755515510739217331184232`20., 
  2.44752288662479387757851965337261522417`20., 1.0153759655103083}, 
 {0.775, 2.3304182223667698, 6.32879645632286161309921514315376819774`20., 
  2.78872575657535370486018919704054852469`20., 1.014547222086639}, 
 {0.75, 2.531391764204363, 7.54737918226386833032061908403127676164`20., 
  3.18296181433284041734395804149378456624`20., 1.0137300955024904}, 
 {0.725, 2.7324459151184244, 9.12016471544642669898449216256559642855`20., 
  3.64227373092181332759249197496969683436`20., 1.0129272207548479}, 
 {0.7, 2.9335807236162847, 11.11404808455792807751299787267714706609`20., 
  4.16440020771962699948057138090698556598`20., 1.0121401916766604}, 
 {0.675, 3.1851127329267244, 13.66217614442498785110130557258494988357`20., 
  4.81607781971072898138852463131136402543`20., 1.0113701321044835}, 
 {0.65, 3.4367709404707694, 16.94794429360468789711033668936510078567`20., 
  5.57307728879337222308374343717971404591`20., 1.0106179725022122}, 
 {0.625, 3.7389275049555852, 21.25379267909301632437166641528945700961`20., 
  6.47845792208029587037952159283844535238`20., 1.0098845752004608}, 
 {0.6, 4.091673569796511, 26.85971406262756232083580059647400883976`20., 
  7.5757649387080677328550195541733145095`20., 1.0091707855029461}, 
 {0.575, 4.469891015016375, 34.36236994565030203861830973757269968508`20., 
  8.91727255980887240733939539795385775388`20., 1.0084774492909467}, 
 {0.55, 4.898882049993228, 44.4848842152522523668269340966384765556`20., 
  10.56524726268352538546508814255504681561`20., 1.007805417047459}, 
 {0.525, 5.378776454028515, 58.33499253015352793737440506487335915983`20., 
  12.62503093441699339037218920502832918093`20., 1.007155542989362}, 
 {0.5, 5.935016597927177, 77.57940796185791415088256900912649220267`20., 
  15.2144334568123902925980360155288665409`20., 1.006528682616273}, 
 {0.475, 6.593185364134422, 104.7760922987965603863839873839403959023`20., 
  18.50796956435985080092334950801823651554`20., 1.0059256897046924}, 
 {0.45, 7.353681877706522, 143.93750781882743959151072820373638663872`20., 
  22.77514700941142055818489069261879850538`20., 1.005347411650238}, 
 {0.425, 8.267795926597271, 201.51339656243505736894199281529478726941`20., 
  28.36851873377709613556683118937332157391`20., 1.004794690308956}, 
 {0.4, 9.336361342416417, 288.15528272922767912775054216967953350991`20., 
  35.84917113923157014588842955407559490473`20., 1.0042683535128227}, 
 {0.375, 10.63695394021975, 421.99314802863886970920575974024488610325`20., 
  45.99437790557043190639718407078483204048`20., 1.0037692122837758}, 
 {0.35, 12.222587747044336, 634.96223389785193032779108681350101744427`20., 
  60.09032621151279332207408518111581713007`20., 1.003298058280012}, 
 {0.325, 14.173068634160982, 985.54214067205068574643015254637479588407`20., 
  80.16841704696419165263024620940244588027`20., 1.0028556584323058}, 
 {0.3, 16.647604524080148, 1585.69772951830915351716444053658826582227`20., 
  109.55357530141408539030856490801609188498`20., 1.0024427511188005}, 
 {0.275, 19.80980547127759, 2659.41848951308945351716614901884806739796`20., 
  153.9990530876258875032692375208747517947`20., 1.0020600418057324}, 
 {0.25, 23.98689296776756, 4696.03396629627727993430986294930654221713`20., 
  223.92527139671382313698682553248697070469`20., 1.0017081987885974}, 
 {0.225, 29.627532240209053, 8804.93527325441961691029897206692294246321`20., 
  339.12860528289365851665939302550487221688`20., 1.0013878489969972}, 
 {0.2, 37.478926209307495, 17792.94764514512479626805490339742388093857`20., 
  539.87692800076675555480239628334542541551`20., 1.001099573916066}, 
 {0.19, 41.53105064444301, 24176.5981290327005992673111196348182059155`20., 
  661.42560903204466230743496377856716918`20., 1.000993365744439}, 
 {0.17, 51.88418755094519, 47019.37168974430597218098579931629595309043`20., 
  1027.77791910891743064189037998700051265373`20., 1.0007967279863583}, 
 {0.15, 66.66666666665955, 99444.27504947760891486200461416342920498121`20., 
  1689.75595186339216601514362172097127952167`20., 1.0006213233854864}, 
 {0.13, 88.76126187429284, 234276.24293305657485501112904049674446074739`20., 
  2985.06214200240159510224802175554594873728`20., 1.0004673654373841}, 
 {0.11, 123.9743733842729, 637378.76932123009593999215437887048391072783`20., 
  5804.43894646415215233307060466702385921622`20., 1.0003350432553868}, 
 {0.1, 149.98706264552797, 
  1.12843293310988087958031540800122097975750195`20.*^6, 
  8483.10562204288613024947473588375566703881`20., 1.0002770477850595}}


==> anc/data_d4_n1.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=4 and n=1"}, 
 {0.999999, 465.84579302250575, 2.30145013357867094521601588903069835705`20., 
  9.20576952728490207725700796460887`20.*^-6, 5.78128108325689*^-6}, 
 {0.99999, 147.3152822395425, 2.30156959351454133189536824393736023929`20., 
  0.00009205966901124019301153317327212599`20., 0.000057812043304939416}, 
 {0.9999, 46.59985870901419, 2.30276450210899369289892153324273069471`20., 
  0.00092079419239697853121906495591348137`20., 0.0005780437528013481}, 
 {0.999, 14.790572595579086, 2.31475493127919945898980420600821551904`20., 
  0.00922773225883289115727552020477935276`20., 0.005772771779904454}, 
 {0.99, 4.823151125401444, 2.43890830625574991246401428874329416596`20., 
  0.0942963441891725228069027362324805753`20., 0.056963428346036016}, 
 {0.98, 3.5122930255892104, 2.5864284457889401139405372559622056222`20., 
  0.19325619855058831530960722731961958221`20., 0.11223825489685858}, 
 {0.97, 2.983877034176376, 2.74486591159879104068755259446300564206`20., 
  0.29717549456387446035422320009446784887`20., 0.16584015290372858}, 
 {0.96, 2.6821748176369105, 2.91517601999118433730437553832209378452`20., 
  0.40636988770773975160436490762227335775`20., 0.21778503362343798}, 
 {0.95, 2.481140823538009, 3.09841065968798589047161359613951253708`20., 
  0.52118091772517792897137283310373485416`20., 0.26808905234050906}, 
 {0.925, 2.2048506714770286, 3.62094979274910751497705399646028195352`20., 
  0.83527341205728560841568575459604060681`20., 0.38677862235601645}, 
 {0.9, 2.104419280488816, 4.25354552163517108483901160174732693702`20., 
  1.19347745098325984741805602606066229137`20., 0.49557953250289505}, 
 {0.875, 2.0793145777486206, 5.02418916394079577016378833687707959411`20., 
  1.60383188280307576519047930227074015861`20., 0.5947659691116837}, 
 {0.85, 2.104419280488816, 5.96927386535807767387004539847541913705`20., 
  2.07630232548041969243128690694969863791`20., 0.684623531244361}, 
 {0.825, 2.1546324597883295, 7.13652203557921640915020363403914664378`20., 
  2.62309606930094839321377537841084745803`20., 0.7654500085059894}, 
 {0.8, 2.229961664703743, 8.58908241293848472903432927257362613274`20., 
  3.25943470857649059940062879490230726715`20., 0.8375562157354169}, 
 {0.775, 2.3304182223667698, 10.41132782581124085692188279769981393303`20., 
  4.0044070229504569576626040140546481233`20., 0.9012669466701984}, 
 {0.75, 2.4560172422432505, 12.71715539997547689056824814324183522443`20., 
  4.88215145561068555743199326415420287865`20., 0.9569218778642841}, 
 {0.725, 2.6067776218164616, 15.66202060581232281838181483567823758628`20., 
  5.92361556705542468706359607371563352671`20., 1.0048767118419044}, 
 {0.7, 2.7827220536987354, 19.46061729553535127675392125845190832856`20., 
  7.16828215967220298819179942885634453149`20., 1.045504269957053}, 
 {0.675, 2.9587282483322843, 24.41322858486436104341301761138935381761`20., 
  8.66770553898432533715061494445574954075`20., 1.079195698254367}, 
 {0.65, 3.1851127329267244, 30.94560268203046341850065343042498992597`20., 
  10.48986882169782218399840065097168829286`20., 1.106361707845215}, 
 {0.625, 3.4115994380891626, 39.67031557556125087320323896620132338434`20., 
  12.72521968627262746925894334518697450181`20., 1.1274338169530516}, 
 {0.6, 3.6885554412462107, 51.48284938903573338651905142779843137706`20., 
  15.49559518024949274949197489496174351262`20., 1.1428655206132894}, 
 {0.575, 3.965664374278002, 67.71507532041794969902489554151070125499`20., 
  18.96796948179114289969191573445974929838`20., 1.1531332609356042}, 
 {0.55, 4.293354088728886, 90.38528032006752926223927139783151011224`20., 
  23.37363661965094738419678925894762799182`20., 1.158736987449213}, 
 {0.525, 4.6717235143412195, 122.61532480957911983539401424483147923906`20., 
  29.03954979309710269890568783255437825193`20., 1.1601999703027095}, 
 {0.5, 5.100887001532267, 169.34362469008910807787561369307171752351`20., 
  36.43495978405464108202487348690195900577`20., 1.1580673456732613}, 
 {0.475, 5.580974407963641, 238.57739533164132431415323559617664430215`20., 
  46.25052179561408724383146913379839838934`20., 1.1529026279557968}, 
 {0.45, 6.137438374081283, 343.65872193419818286769727423487472868502`20., 
  59.51900268383756968652844343388573563548`20., 1.145281143271713}, 
 {0.425, 6.795872136923555, 507.50215979045356647835859186638545138433`20., 
  77.83061624314711567611856796258208077835`20., 1.1357791259162715}, 
 {0.4, 7.582054963600334, 770.81597178366165382710843297865528656941`20., 
  103.70023261596416571473792160243245953968`20., 1.124957324300006}, 
 {0.375, 8.4965837178218, 1208.72410826503943951909784223958654717833`20., 
  141.22399823946876936264863030501561703977`20., 1.1133388475956998}, 
 {0.35, 9.591115598181768, 1965.90901252713695348336366489396899365404`20., 
  197.31407669573807478436592407019395854554`20., 1.1013832267125885}, 
 {0.325, 10.96901379972593, 3335.00090896217701152805460293274901963036`20., 
  284.13073335286887745124791261353798503844`20., 1.0894623909366132}, 
 {0.3, 12.658227848099983, 5942.03605798369048530297768772777916842855`20., 
  424.02854449595060144676775428770550324881`20., 1.0778479087918005}, 
 {0.275, 14.842065203601182, 
  11208.79218899149037541907867960541919411603`20., 
  660.37555158761085876526383544425768297701`20., 1.066718250146884}, 
 {0.25, 17.656337454839708, 22682.14889109118159695643603733030495509974`20., 
  1082.77224850957612679941159612449847660183`20., 1.056185986457645}, 
 {0.225, 21.476544344848282, 
  49857.29739784720895227536384830217761898055`20., 
  1890.4286948421734699534984812666495652778`20., 1.0463317333085076}, 
 {0.2, 26.773108812277464, 121471.54026006235139518579443050539142536576`20., 
  3568.60054730447423400492498325398771989641`20., 1.03722813228439}, 
 {0.19, 29.495032686464253, 
  179548.38562037241852512540665398472207284849`20., 
  4723.84049860630334102084524207774760192496`20., 1.0338133189232004}, 
 {0.17, 36.43053324350557, 421251.39853598796211494665890400869008177867`20., 
  8739.419914841693936314145426406491794008`20., 1.0273986301336004}, 
 {0.15, 46.29871828406526, 
  1.10834269399039768752394483019939431792904613`20.*^6, 
  17645.41290792227041872881409813436807624489`20., 1.0215695122800055}, 
 {0.13, 61.06424744017601, 
  3.37761884611234172844013349797322701402826955`20.*^6, 
  39849.33899074406911256084454908398427472951`20., 1.016364412037345}, 
 {0.11, 84.56929042053258, 
  1.251352686750454735950732810087652906795609044`20.*^7, 
  104426.95505148705102115810479186691829549864`20., 1.0118205492317207}, 
 {0.1, 101.92837465563615, 
  2.650604903291182267474462652291496460915948279`20.*^7, 
  181775.88261068538768291502522940529919523584`20., 1.009807621135331}}


==> anc/data_d4_n2.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=4 and n=2"}, 
 {0.999999, 6.4918725781282784, 
  814.34162987208599091537519278537331437769`20., 
  1.34031929001385296764485935633746934565`20., 0.12661761146977513}, 
 {0.99999, 3.9404663303462146, 235.4575085232969146114239809703755232887`20., 
  1.35368712283878148454413850368998841441`20., 0.2121958895557974}, 
 {0.9999, 2.481140823538009, 68.47236524792698130401392442985201794403`20., 
  1.39238095947958620886298518231652082293`20., 0.3477784449887997}, 
 {0.999, 1.7530678687701724, 21.09672119375331259686964815686111714323`20., 
  1.50789460794681742732365430462917562796`20., 0.5493147704891299}, 
 {0.99, 1.5022533800699545, 8.2284470739046684085841170848946333268`20., 
  1.90593965347577964285061442972607208196`20., 0.8159770381569312}, 
 {0.98, 1.5524062296558112, 6.99369615029536893094891228545532358958`20., 
  2.20018000783842095205959411956491144767`20., 0.9019190225595533}, 
 {0.97, 1.6025641025639419, 6.68857917604261555709755548401343443585`20., 
  2.46553682739278996185578014760881004024`20., 0.950576807253503}, 
 {0.96, 1.6778103323064455, 6.68700004216387145258556016311523230077`20., 
  2.7230706258398312669634396116809755197`20., 0.9833908893658903}, 
 {0.95, 1.7279807668225964, 6.83985026776269661563025970835250533957`20., 
  2.98104853588526310931807040064344239171`20., 1.0073622745552488}, 
 {0.925, 1.8785222291795238, 7.61493816266207177639006854107738913093`20., 
  3.65485574679797587112347805952984326962`20., 1.0461609314192342}, 
 {0.9, 2.029108945614667, 8.80434341147313629506112100403578088209`20., 
  4.40078718396238621322643665600093098503`20., 1.068560363441588}, 
 {0.875, 2.1797409365367493, 10.3954982630036634222076086957927150477`20., 
  5.24932193120370215645526596646076560677`20., 1.0820382356335518}, 
 {0.85, 2.3304182223667698, 12.45356308844043964189372369179755299839`20., 
  6.23056832186291568052650011173303216524`20., 1.0899800338714751}, 
 {0.825, 2.5062656641601495, 15.09314864890174220274633865132003248163`20., 
  7.3786303258242523066018611995274301143`20., 1.0942155903391877}, 
 {0.8, 2.6821748176369105, 18.48068462618978369531744808175888441693`20., 
  8.73580106236083656899229852766402735935`20., 1.0958516452379106}, 
 {0.775, 2.858145715288286, 22.84882994802195726744725578035709499738`20., 
  10.35471468018070605444222644151512305243`20., 1.095612590235719}, 
 {0.75, 3.0593309594259437, 28.52124907487511029634267496517856919342`20., 
  12.3033320369830361951662014373955894179`20., 1.0940011973757986}, 
 {0.725, 3.285760866838568, 35.94982331239096759043861638993601167572`20., 
  14.66656604634567205651384851552344611268`20., 1.0913823276469699}, 
 {0.7, 3.537469580270099, 45.77304695193168692699710574972993571966`20., 
  17.55906248622329860085997269350753360574`20., 1.0880297737191036}, 
 {0.675, 3.789304624958841, 58.91412713318093047736911193775590183098`20., 
  21.13256932947338425341439643821353598993`20., 1.084153904736489}, 
 {0.65, 4.066469200260649, 76.71278567436583607864298369698454020933`20., 
  25.5928240739499976675405739969670806896`20., 1.0799186637427334}, 
 {0.625, 4.394224733207343, 101.04577049351828017923073138857057157523`20., 
  31.20932760811477391026229351045606229662`20., 1.0754524104963115}, 
 {0.6, 4.747431614377458, 134.90150837040415806424758279765919242092`20., 
  38.36989166810756987008505019781632948344`20., 1.070855158567082}, 
 {0.575, 5.1261433309875235, 182.68471031808862107721797123538746734012`20., 
  47.60786048686864549621752990929032245169`20., 1.0662037573941945}, 
 {0.55, 5.580974407963641, 251.26252259607222927085134827572402427142`20., 
  59.68088462071334955450426472247408080938`20., 1.0615560040900145}, 
 {0.525, 6.086825293022176, 351.50333856584439180533263880043135638863`20., 
  75.68448810207682209289193575382871842082`20., 1.0569542913488519}, 
 {0.5, 6.669183339624345, 500.77426981687037273481077083959889413963`20., 
  97.23281075678554363604844576506054157499`20., 1.052429091857396}, 
 {0.475, 7.353681877706522, 728.95710944671260270002471840703098153218`20., 
  126.76518637885388577391575682951368120702`20., 1.0480023127848608}, 
 {0.45, 8.140736446807153, 1085.17381498491412492183829225403425804075`20., 
  168.0188500594099476651559235503374735929`20., 1.0436903522736254}, 
 {0.425, 9.056280114022446, 1657.21380718428290546549669888508205509243`20., 
  226.88524205602786312103593383422963580456`20., 1.0395066073648362}, 
 {0.4, 10.152027880194945, 2604.3014222955646885236001668200375579414`20., 
  312.87412625845480476957853261566401924539`20., 1.035463249897339}, 
 {0.375, 11.454724757881866, 4227.12573291649703498629496563955737786271`20., 
  442.01767962769048179443372909214678790379`20., 1.0315722619887304}, 
 {0.35, 13.042927694059717, 7118.25232740772469385498024824018095197647`20., 
  641.8792745597929562628250849841647233208`20., 1.0278458957185481}, 
 {0.325, 15.022330491269283, 
  10452.42841021045127882997769499910727795685`20., 
  962.14899793944390106307441362076602550624`20., 1.0242967899565139}, 
 {0.3, 17.526900867439895, 23063.24475378687261980615373370869165353353`20., 
  1496.56996698694362365444683605433201574053`20., 1.0209379293829774}, 
 {0.275, 20.6945826635004, 45050.54205405977601553341748954581713278927`20., 
  2431.34352943463562304529874071165329995662`20., 1.0177825399438702}, 
 {0.25, 24.878936175661703, 94200.01965181669907051290297427924809427878`20., 
  4159.51293740219202857665198229122169625766`20., 1.0148439512038563}, 
 {0.225, 30.52943449696967, 
  213855.30115107929386980543882280309210712748`20., 
  7575.88343887821793486704195066596832210952`20., 1.0121354317618574}, 
 {0.2, 38.42159916925873, 537290.14806398551740637371908704719528807067`20., 
  14901.31010236183064248270583008422022285664`20., 1.0096699996246026}, 
 {0.19, 42.4811050299669, 803565.41426265463332616518658510365112154731`20., 
  20043.56582822290725226031330631341303580349`20., 1.0087547243752584}, 
 {0.17, 52.82552049061113, 
  1.92845273097335122457254319466222015265518011`20.*^6, 
  38245.51799032510330277698604485684470981764`20., 1.007049988749621}, 
 {0.15, 67.60616008753648, 
  5.17919768285479050976752784121214267860430963`20.*^6, 
  79493.30451374192892883825019120627435295252`20., 1.0055179288951197}, 
 {0.13, 89.71040945867658, 
  1.608367303431504159211710245656563357146276094`20.*^7, 
  184425.61422032748072539353326305958633518763`20., 1.0041640942782466}, 
 {0.11, 124.92266156700322, 
  6.059086342132316674106482754410419090092280805`20.*^7, 
  495102.45964388182348641708440800074344411612`20., 1.0029935546673097}, 
 {0.1, 150.9466536225872, 
  1.2930559553979329752200688114286655405989067612`20.*^8, 
  871165.68903015818743348382108439868277942617`20., 1.0024784547159808}}


==> anc/data_d4_n3.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=4 and n=3"}, 
 {0.999999, 1.5524062296558112, 
  32.29775832765106848445828413464022403049`20., 
  2.77453578602532838934915761836072253943`20., 1.0354463156985472}, 
 {0.99999, 1.5524062296558112, 25.83764160313897791168437308756000519301`20., 
  2.77554117982095834134362985834593648686`20., 1.0355039501734988}, 
 {0.9999, 1.5524062296558112, 19.45228907100199915183702363503035317466`20., 
  2.7832832551642478930033853780205951007`20., 1.0359291735625342}, 
 {0.999, 1.5774845381474247, 13.46047469914923152030762151688429317345`20., 
  2.83847407919202302280198026754106807741`20., 1.038610671763168}, 
 {0.99, 1.6778103323064455, 9.08898129809515311493427929681129324211`20., 
  3.20650251859288342870946879506385798575`20., 1.049886128542841}, 
 {0.98, 1.7530678687701724, 8.56337497887911340930580451517667571147`20., 
  3.55111167731099429037727750225267376384`20., 1.0554563859679056}, 
 {0.97, 1.8283367145037865, 8.59502564857531864013651439309897402463`20., 
  3.88473830595514773672396741478989450228`20., 1.0586508321062031}, 
 {0.96, 1.9036168720567175, 8.85239494902045765083289394481682353652`20., 
  4.2209525051987049677531708659907202327`20., 1.060611835986268}, 
 {0.95, 1.978908343979161, 9.24599704923585230395840979470904952894`20., 
  4.56626899363629672393686686828134290096`20., 1.0618092055283554}, 
 {0.925, 2.129525241137204, 10.65415339792081173568898922468115217725`20., 
  5.49443564725236778325775124543014203101`20., 1.0628374579491555}, 
 {0.9, 2.28018742639482, 12.60380887810362576641664259738908374465`20., 
  6.55102813497870003766594187800973502117`20., 1.0622766917105553}, 
 {0.875, 2.4560172422432505, 15.14975354137393986318998254495479379807`20., 
  7.77730155853586521714476992576963342498`20., 1.0608551241891042}, 
 {0.85, 2.6319087604960383, 18.42795404564674091705374553634236121613`20., 
  9.21868760648558932367992947049354672124`20., 1.058928392219689}, 
 {0.825, 2.807862013637905, 22.64393574743581626629023425857900932655`20., 
  10.93159354259505728867363860191669785792`20., 1.0566959621236622}, 
 {0.8, 3.0090270812434294, 28.08712120251788608990452259909590096875`20., 
  12.97931600186168823310135468819450456773`20., 1.054279427897797}, 
 {0.775, 3.2102728731938996, 35.16022470444398460040053321658081883511`20., 
  15.45737736672963671307792023870652840152`20., 1.0517568340398122}, 
 {0.75, 3.4367709404707694, 44.42522699017134044312610995069366303376`20., 
  18.4732693159412972512924301794391481391`20., 1.0491798339921221}, 
 {0.725, 3.6885554412462107, 56.67346238918161909128871474294311176661`20., 
  22.17671241869542256346768382909641229302`20., 1.0465831728594466}, 
 {0.7, 3.965664374278002, 73.02733358901654554409642232909360654687`20., 
  26.762699598024411779134244735530043262`20., 1.043990397082546}, 
 {0.675, 4.242926363886998, 95.11500752761729817552303651128935594256`20., 
  32.50418990602495321963297688169969274958`20., 1.041417545058056}, 
 {0.65, 4.5707971269270615, 125.29942401718225899973690547402388486846`20., 
  39.74367531259096720052444836794467805285`20., 1.0388756706593387}, 
 {0.625, 4.949375675199864, 167.09430713491444082424745833320321192607`20., 
  48.97187972208146974020960821873707912795`20., 1.0363726262241122}, 
 {0.6, 5.3535074270484975, 225.79123472944262231713266148789613827405`20., 
  60.90098818165141758818743160473727133848`20., 1.0339143277437641}, 
 {0.575, 5.808544343583615, 309.50445186137962282763376162173765623024`20., 
  76.4606039783686778333698680632352006068`20., 1.0315056290961506}, 
 {0.55, 6.339941632282747, 430.91400133701388667331460062543824488646`20., 
  97.03889936699640348936389220005364610195`20., 1.0291508923851862}, 
 {0.525, 6.947940791460382, 610.2487706250989365127830139803555547516`20., 
  124.65379406828586378865435798341450232139`20., 1.0268543282645783}, 
 {0.5, 7.632818600901063, 880.51623586491325133634974074775789259038`20., 
  162.32314472109122600047629178552701401654`20., 1.024620174678863}, 
 {0.475, 8.420309585034193, 1296.9218293035131192971280168592601072003`20., 
  214.55811443703345899281452269139149321987`20., 1.022452774029815}, 
 {0.45, 9.336361342416417, 1954.34907697829531405500718681053429151489`20., 
  288.43966975547453671616813559723774465567`20., 1.0203565945595359}, 
 {0.425, 10.43271781140168, 3020.86006569565283178235611410175892343817`20., 
  395.12671426696164817645295212984345915635`20., 1.0183362249496248}, 
 {0.4, 11.736139214891569, 4804.29580559092441764167644405122221176412`20., 
  552.90546536258964316946546274761039042531`20., 1.0163963568148466}, 
 {0.375, 13.299556681442604, 7890.11920602347865753362128219287270628949`20., 
  792.6403230065518544262097534975601982105`20., 1.0145417607734952}, 
 {0.35, 15.202659830967212, 13439.98648170968339602933237953294170699375`20., 
  1167.81025857204092672836146949403917748826`20., 1.0127772576657545}, 
 {0.325, 17.55278555074866, 23872.6591182877844931073042355254997060372`20., 
  1776.46931276275975380124524513851954515452`20., 1.0111076852070557}, 
 {0.3, 20.512297173178844, 44510.91330423535980598956617451879366165455`20., 
  2802.95570801624400619724936824439777162912`20., 1.0095378601793776}, 
 {0.275, 24.327784891162683, 
  87845.06894519037622027446296850643834878058`20., 
  4617.16653242301808915240317521069160436214`20., 1.0080725363774738}, 
 {0.25, 29.336078229538924, 
  185482.57744993793397959165371349839971614258`20., 
  8005.54564287185061687127488568558845479959`20., 1.0067163587089052}, 
 {0.225, 36.108376936223785, 
  424949.09905469920359328433330544355934978718`20., 
  14766.36161993709179800668035852124783402809`20., 1.0054738140511417}, 
 {0.2, 45.560289620195455, 
  1.07667982558663318972151035382482480979995832`20.*^6, 
  29390.94440614411733694529609435010935240555`20., 1.0043491796828143}, 
 {0.19, 50.42016806722159, 
  1.61536522448078807013078853662487368606740354`20.*^6, 
  39714.08912504483976432342871895213188949565`20., 1.0039332501527414}, 
 {0.17, 62.84044107877637, 
  3.89886817843164303793061497695784958369069482`20.*^6, 
  76428.99977143484231751105940177678457659997`20., 1.0031608911052239}, 
 {0.15, 80.55540547840721, 
  1.052976918231884884456937611516708870887079326`20.*^7, 
  160150.99553034266446533056549535781480963392`20., 1.0024693849584236}, 
 {0.13, 107.08256068195101, 
  3.285640120028717705846624142859841739624909658`20.*^7, 
  374019.82601286713877653032451528959541925305`20., 1.0018604182574085}, 
 {0.11, 149.32620751082956, 
  1.2429432478935479992928563962318155205532039594`20.*^8, 
  1.01018649016167054822245900948143440953658487`20.*^6, 1.0013355066828877}, 
 {0.1, 180.56785313733775, 
  2.6574271416550549361539230905640848101996030769`20.*^8, 
  1.78209060712271855866513746237302514477644186`20.*^6, 1.0011049947902884}}


==> anc/data_d4_n4.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=4 and n=4"}, 
 {0.999999, 1.7028949213661524, 
  35.52877850873364758435370846772090496812`20., 
  3.54629122004315448864473486650254041389`20., 1.0422485076374632}, 
 {0.99999, 1.7028949213661524, 28.57055682431924773458793622753864269964`20., 
  3.5474056070723645489695382242346129561`20., 1.0422535904918226}, 
 {0.9999, 1.7028949213661524, 21.71456693865123763439862282605555098948`20., 
  3.55605104743164808220840010263603703169`20., 1.0422902234329636}, 
 {0.999, 1.7279807668225964, 15.34556477743033714623938561988393366514`20., 
  3.61861689099461928504937090699874899047`20., 1.0425108633081093}, 
 {0.99, 1.8032458425163491, 10.82228483574605049957014055176858792149`20., 
  4.0464461797711286717950744131996120691`20., 1.0432283568626866}, 
 {0.98, 1.9036168720567175, 10.36985531650737741334003609207545679088`20., 
  4.46065982619313933034342745405829817641`20., 1.0432852460962385}, 
 {0.97, 1.978908343979161, 10.51603890693825785369642443742153949448`20., 
  4.8667479553341997263639511310689501831`20., 1.043062923137686}, 
 {0.96, 2.029108945614667, 10.91303376834958862493315030627845522607`20., 
  5.27968791054458366678967532614264375855`20., 1.0426905814377032}, 
 {0.95, 2.104419280488816, 11.46679244076076172178039076090554320832`20., 
  5.70674557988126819866093873079193398807`20., 1.0422248998104093}, 
 {0.925, 2.28018742639482, 13.37011199108639626702460007584870893267`20., 
  6.86514200102739212962070483160797563827`20., 1.040826454950827}, 
 {0.9, 2.430894920181196, 15.96518395450187164205214639809022036915`20., 
  8.19782067249460927912823165217493285965`20., 1.0392526189271272}, 
 {0.875, 2.6067776218164616, 19.34753212287576863222737613856424594845`20., 
  9.75770092445431542904507592308207618594`20., 1.0375996256451097}, 
 {0.85, 2.807862013637905, 23.71183093702796675146396602539659644367`20., 
  11.61611933750297837241374149569655687231`20., 1.0359135330068852}, 
 {0.825, 2.983877034176376, 29.34553656697151891758145473990879111739`20., 
  13.81535909065061877032751805538047909451`20., 1.0342189007024274}, 
 {0.8, 3.2102728731938996, 36.65205670837552175697624176537820036532`20., 
  16.48313348207422519810450788003093237066`20., 1.0325297011225085}, 
 {0.775, 3.4367709404707694, 46.19310769508539474829155209263268389669`20., 
  19.72664053706815923869016279607050417204`20., 1.030854287621393}, 
 {0.75, 3.6633713052638464, 58.75624962611528561889364999134214540086`20., 
  23.70060339718837345806432044063784652842`20., 1.0291979327730232}, 
 {0.725, 3.9404663303462146, 75.45272112270461496788743625152445932163`20., 
  28.61290926428399687559844063470079990899`20., 1.0275642226592798}, 
 {0.7, 4.242926363886998, 97.86946733071759932567595222697515515617`20., 
  34.75140641199392348028039067262678497447`20., 1.0259558515595868}, 
 {0.675, 4.5707971269270615, 128.30510884705515802816322397920828067293`20., 
  42.46121736836336180550593113402984719807`20., 1.0243750774830334}, 
 {0.65, 4.924128228318266, 170.1290975242988402660287704715622084691`20., 
  52.25044872348070594505386812399916331048`20., 1.0228239769894745}, 
 {0.625, 5.328239670251801, 228.35807501077091573843188034286765834262`20., 
  64.85519919770912137730223920326998956198`20., 1.0213045802437233}, 
 {0.6, 5.757964345879585, 310.58184040643553546502732238108920974804`20., 
  81.18459550743212777891650235215710372297`20., 1.0198189364847443}, 
 {0.575, 6.263993358657014, 428.48591520098443872057672245101299751189`20., 
  102.6642904615760734652688988636246504155`20., 1.0183691413258684}, 
 {0.55, 6.846556584775791, 600.40251537829531665706969987680342608671`20., 
  131.24585357541241327894343103840553646312`20., 1.0169573447162181}, 
 {0.525, 7.5059190972739405, 855.69281022622166759597757485178306748477`20., 
  169.86382456143478908424269941118007289797`20., 1.0155857498658796}, 
 {0.5, 8.267795926597271, 1242.44410021059727129960653904320542833095`20., 
  222.841547071633652965595341822920411632`20., 1.0142566080676825}, 
 {0.475, 9.132650486905582, 1841.38738112021220747936322556007771809216`20., 
  296.82968177429420577514431764611255209305`20., 1.0129722113961437}, 
 {0.45, 10.152027880194945, 2791.76820618474527598161888963211592215102`20., 
  402.02768332728069108169355327531121696285`20., 1.0117348839131375}, 
 {0.425, 11.352431038404962, 4341.09664170233523079276629802101290648383`20., 
  555.10672218370418172582892047540421103059`20., 1.0105469715216682}, 
 {0.4, 12.812072719905524, 6944.26417088716795763299141813068014837899`20., 
  782.38883445913569408062578960194657035442`20., 1.009410830486234}, 
 {0.375, 14.53318791690826, 11470.41126850239977471040299990146988734281`20., 
  1129.87737224986306246415544420109324960251`20., 1.0083288146349358}, 
 {0.35, 16.647604524080148, 19643.42285077486658934319915919461786859033`20., 
  1677.10596132871683279145383263168710074567`20., 1.0073032612866015}, 
 {0.325, 19.26409132606062, 35074.51242357223709662425132584292865342016`20., 
  2568.91804541297391056548474669256252857093`20., 1.006336475983092}, 
 {0.3, 22.547164987982764, 65723.7524101040110644233090862235079132281`20., 
  4081.78025231078968978749246524233815973892`20., 1.005430716148008}, 
 {0.275, 26.773108812277464, 
  129947.16970193977173701091229700917581531276`20., 
  6766.81831247463072299250165143238042774549`20., 1.004588173836653}, 
 {0.25, 32.337987457090115, 276419.1228894006467119959407175536523100943`20., 
  11805.97015770841461337347102916802699761011`20., 1.0038109577868026}, 
 {0.225, 39.852340967578456, 
  633450.81017825238801755730806497115506046154`20., 
  21902.94786726955439589693736993923601861639`20., 1.0031010750236247}, 
 {0.2, 50.365001838133466, 
  1.61696526322679468929969519450292752703414969`20.*^6, 
  43835.23038582748652657778380358089867328961`20., 1.0024604123128873}, 
 {0.19, 55.771108823601146, 
  2.42934011013888478640348729124649588417573295`20.*^6, 
  59355.48873373226164120013915449985039845779`20., 1.0022239254961085}, 
 {0.17, 69.57591315042839, 
  5.87871751320327979408245665810363980184804375`20.*^6, 
  114634.06421535505697188594214444556184252976`20., 1.0017854380860616}, 
 {0.15, 89.26529056150653, 
  1.59139285098413456515002587466913993105146782`20.*^7, 
  241072.28512632833284305591986517034163816493`20., 1.0013935831350502}, 
 {0.13, 118.72465389454692, 
  4.975959398787812070570208976119729616996809649`20.*^7, 
  564785.70842182481682529620449769493716472287`20., 1.0010490778327494}, 
 {0.11, 165.6709893632329, 
  1.8857581231628569850855765848946074808695011269`20.*^8, 
  1.52968067783615207760902611831792685875569734`20.*^6, 1.0007525619024806}, 
 {0.1, 200.37211535573624, 
  4.0349537631530029834986828781436009860286434015`20.*^8, 
  2.70193874158316458618580621446534733695498774`20.*^6, 1.0006224775288455}}


==> anc/data_d4_n5.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=4 and n=5"}, 
 {0.999999, 1.7781562273032856, 
  39.95629387683280449692573584362487319215`20., 
  4.09751770768048820274488113494451401377`20., 1.0307579055926048}, 
 {0.99999, 1.7781562273032856, 32.1602995236102659326417268250527841531`20., 
  4.09876591470420609436366530844114646009`20., 1.030758268877964}, 
 {0.9999, 1.7781562273032856, 24.48554468196573495132390581175403784695`20., 
  4.10846513384225808898904167960385744311`20., 1.0307598942887966}, 
 {0.999, 1.8032458425163491, 17.38059367881126879098315413741838775453`20., 
  4.17882510115630909279828752697835080408`20., 1.030755467917393}, 
 {0.99, 1.9036168720567175, 12.37467476316531877368619773636014718593`20., 
  4.67013222277506283340844919004382481081`20., 1.0304960203320739}, 
 {0.98, 1.978908343979161, 11.95919282481960281493551297422478935094`20., 
  5.14646613658387391827633042659862158035`20., 1.0300990946073165}, 
 {0.97, 2.0542111328220796, 12.1797693941521883355202193643614515466`20., 
  5.61605235657706909998783449676518487876`20., 1.0296621154067886}, 
 {0.96, 2.129525241137204, 12.680451114718414867320474111213836541`20., 
  6.09525408700544538097603151589293158004`20., 1.0292048554873825}, 
 {0.95, 2.2048506714770286, 13.36704452146247712970873483238814921689`20., 
  6.59214134846399210885488041014608615642`20., 1.0287360542833426}, 
 {0.925, 2.3555355084446092, 15.68326085546449368382925426077512393679`20., 
  7.94720313081673116849477720046013086982`20., 1.0275402184311535}, 
 {0.9, 2.531391764204363, 18.82870013203664397124261772132583605051`20., 
  9.51581221609205940623603132775668270918`20., 1.0263341516670388}, 
 {0.875, 2.7324459151184244, 22.93071707720514558538092524828253619917`20., 
  11.3590232389307754080582961234583762351`20., 1.0251316768210479}, 
 {0.85, 2.9084344599335163, 28.23482056434306116850518985486373326705`20., 
  13.55502575154768654470061962293037823458`20., 1.02393910537393}, 
 {0.825, 3.10963988363897, 35.10067595971087473044765330241665392705`20., 
  16.19224895656268864926397872274194954332`20., 1.0227597863530247}, 
 {0.8, 3.336092507587394, 44.03261864459792144829392543160786187848`20., 
  19.39066396346789143931034203981722883663`20., 1.0215957882648243}, 
 {0.775, 3.5878264796644417, 55.73320811751346268854152676975435000268`20., 
  23.29272135752720416128867773910511565316`20., 1.0204486156585775}, 
 {0.75, 3.8396868020173325, 71.19337286740435426985588948836460369065`20., 
  28.09649703472869701629706891291199847947`20., 1.0193195360822254}, 
 {0.725, 4.116879204739019, 91.80769651521454222684093411430682986644`20., 
  34.06546128627087027091391021461486460466`20., 1.018209732198038}, 
 {0.7, 4.419445560465607, 119.57955252163610775551958815422326928331`20., 
  41.5486450862199942134021118070749940206`20., 1.0171203710985102}, 
 {0.675, 4.772670183370533, 157.41327645286903913761352679838053527421`20., 
  50.9844041465788194902910982063014178356`20., 1.0160526339625542}, 
 {0.65, 5.151400929764528, 209.57894660308033346626697872464586884638`20., 
  63.04999963523071332434822884896572176088`20., 1.0150077271225058}, 
 {0.625, 5.580974407963641, 282.44870974746698274004676310250453865241`20., 
  78.57811155231054519720272441803556876164`20., 1.013986884794164}, 
 {0.6, 6.0615206619878705, 385.68810628045754111468170141711592053419`20., 
  98.84852613477880194505780863869787196362`20., 1.0129913682236642}, 
 {0.575, 6.593185364134422, 501.84974985079585300818550541578965564595`20., 
  125.53620265701762797741001247698909185182`20., 1.012022463268492}, 
 {0.55, 7.226852667891398, 751.47033312540932798237245432066659440111`20., 
  161.25099468970794344308296934451752578425`20., 1.011081477164112}, 
 {0.525, 7.912110064001622, 1075.11122801246384443343293317472044354513`20., 
  209.71302112164297887201741080889886475455`20., 1.0101697347087917}, 
 {0.5, 8.725475361879386, 1566.92755860152899277117240822880449851498`20., 
  276.44643254436120925753851593115021251843`20., 1.0092885739200768}, 
 {0.475, 9.667566953579557, 2330.87450589527700107128537347158263077836`20., 
  369.82134498688222727408589355159750327356`20., 1.0084393411692851}, 
 {0.45, 10.739102969045028, 3546.63271165445268777146218907121257549268`20., 
  503.31322500468336052915686851739908587972`20., 1.0076233857959416}, 
 {0.425, 12.043315453900208, 5534.2181716468620135303032553720234197147`20., 
  697.86226626027799080295914952128949502777`20., 1.0068420542111427}, 
 {0.4, 13.581998783700225, 8882.89955883952201881992205148388607876726`20., 
  988.50554525393784952500223046558014614938`20., 1.0060966835091396}, 
 {0.375, 15.4346060113713, 14719.06332712063232939169283414284968507588`20., 
  1433.77401845753466625379160679871727492692`20., 1.0053885946180652}, 
 {0.35, 17.682228724079103, 25288.53028151897984509131292201761487113543`20., 
  2137.52576279472306687191118327007925857725`20., 1.0047190850333532}, 
 {0.325, 20.48626170369972, 45289.12881316900160847853918037025549851173`20., 
  3287.69212026136133559932769147084705226599`20., 1.0040894211906075}, 
 {0.3, 24.013107367771852, 85104.31722957652653978742713981572511915213`20., 
  5243.01893019708853093063042953540058927265`20., 1.0035008305482114}, 
 {0.275, 28.542041655949753, 
  169200.06648506736615104796362972746973674694`20., 
  8725.78416720141120642227740843151997438313`20., 1.0029544934632753}, 
 {0.25, 34.50059483783846, 359740.01882976197150298126524734820418646352`20., 
  15278.14220462870319117222277703732518569738`20., 1.0024515349572274}, 
 {0.225, 42.56261891729428, 
  829413.88969171777488468898501093000663065921`20., 
  28441.56206058927735387512522022034777134795`20., 1.0019930164787783}, 
 {0.2, 53.796301174977216, 
  2.11368954083423003514604586964231615672187301`20.*^6, 
  57083.04243206227225007904723348833245074839`20., 1.0015799277816808}, 
 {0.19, 59.57458080580016, 
  3.17806008767299010225701735718808573582920583`20.*^6, 
  77368.71300737562792782166246046128790749712`20., 1.0014276193692977}, 
 {0.17, 74.37350594933531, 
  7.70152279030062445492213090703813281725627952`20.*^6, 
  149825.93280419336939792057437558579714485615`20., 1.0011454641341668}, 
 {0.15, 95.47023059647309, 
  2.087509656230415008357394127200235390403982265`20.*^7, 
  315551.7019831138983011555636034099687419687`20., 1.0008935933441032}, 
 {0.13, 127.01453848753216, 
  6.534608495182470168936924171777246940863073803`20.*^7, 
  740410.67098798153564843996457148334049323502`20., 1.0006723753774855}, 
 {0.11, 177.33627667400413, 
  2.4788671345641484628860578942018660925087355813`20.*^8, 
  2.00729976362401520446258887048513469811390575`20.*^6, 1.000482137431353}, 
 {0.1, 214.5134355548547, 
  5.3063076158306626338578143767100441243039034397`20.*^8, 
  3.54765434780269417520226951295343247716218495`20.*^6, 1.0003987264881051}}


==> anc/data_d4_n6.wl <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=4 and n=6"}, 
 {0.999999, 1.8283367145037865, 
  44.09433399544719214428470637981515007821`20., 
  4.52428313876475730278514437547404315972`20., 1.0224306331803605}, 
 {0.99999, 1.8283367145037865, 35.49017297418154386799674109827841716094`20., 
  4.52566037235270144983409813382120223635`20., 1.0224304256229648}, 
 {0.9999, 1.8283367145037865, 27.02378498629870017461551723576552886659`20., 
  4.53636271588743716982393962540457994292`20., 1.022428036167677}, 
 {0.999, 1.8534288433600306, 19.20115766591044327337365858839424298374`20., 
  4.61418845224355300387696518621709338617`20., 1.0224008843561343}, 
 {0.99, 1.9538099293620608, 13.77323317446677705199509250253934823221`20., 
  5.15837039550442764817653619065722670237`20., 1.0220952825246818}, 
 {0.98, 2.029108945614667, 13.3144906632594870762776292600297906826`20., 
  5.68798435531015567758975159314489470785`20., 1.0217393961001224}, 
 {0.97, 2.104419280488816, 13.58663185624196060282029884312507206776`20., 
  6.21125889165885390556126477918444882134`20., 1.0213785484407747}, 
 {0.96, 2.1797409365367493, 14.18283950031429644309154299035417767479`20., 
  6.74657194999554896071933539130499919797`20., 1.0210160001296604}, 
 {0.95, 2.255073916311475, 14.97510352763028931836483326298175442096`20., 
  7.30304547625798551949670342125062478867`20., 1.0206531735019937}, 
 {0.925, 2.430894920181196, 17.64115378085799579417900366259904260638`20., 
  8.82331565065279735049748103658876758088`20., 1.0197491474316946}, 
 {0.9, 2.6067776218164616, 21.25593037542060940666145859032791468495`20., 
  10.59092026163044551307535078275480956755`20., 1.0188532340160372}, 
 {0.875, 2.807862013637905, 25.97415746744199138179276711580617013213`20., 
  12.71246394755282703323028813969319396761`20., 1.0179677123086148}, 
 {0.85, 3.0090270812434294, 32.08531881906108049099266833591835198505`20., 
  15.16452120884298828500684085814239199581`20., 1.017093821496021}, 
 {0.825, 3.2102728731938996, 40.01187049840132307799495297668966132059`20., 
  18.1711514109657010624309841027151267558`20., 1.016232455990252}, 
 {0.8, 3.4367709404707694, 50.34639268410404857402700089201904531033`20., 
  21.82273343656378256583829058456382936184`20., 1.0153843959028255}, 
 {0.775, 3.6885554412462107, 63.91602895679683445714360337167357467346`20., 
  26.28913216706842062269975583291093405595`20., 1.0145503912806586}, 
 {0.75, 3.965664374278002, 81.88420733560621746912149120759354024817`20., 
  31.8063183923353484932800693978505994834`20., 1.0137311934673354}, 
 {0.725, 4.242926363886998, 105.8995671451457444553558081711996721567`20., 
  38.69669142993768151508451213367352082518`20., 1.012927566167411}, 
 {0.7, 4.5707971269270615, 138.32858910925371904238824231354688910067`20., 
  47.3216222458124722136873177304034164652`20., 1.012140288626644}, 
 {0.675, 4.924128228318266, 182.60739784951446374999460856554708049277`20., 
  58.26219305210405886824956662236081245599`20., 1.011370155782063}, 
 {0.65, 5.328239670251801, 243.79831190725033442355850494402977961757`20., 
  72.28107295032941674891127554403988959976`20., 1.0106179772340935}, 
 {0.625, 5.783253708825167, 329.46771123575218577652246814825419680376`20., 
  90.37527952349352904118956854787161896683`20., 1.0098845757001356}, 
 {0.6, 6.289308176099995, 451.10917061806914416643272736377350827511`20., 
  114.02582742006975406270913380957492734621`20., 1.0091707851585017}, 
 {0.575, 6.846556584775791, 626.47183072577901815191334690459326405149`20., 
  145.29119440321696079696792929627805291244`20., 1.008477448737587}, 
 {0.55, 7.480543032011941, 883.57055754394948103825755242930698013737`20., 
  187.29208434842180640495023659418296544684`20., 1.0078054163602588}, 
 {0.525, 8.216968291575519, 1267.33243811839388378448977814327855944552`20., 
  244.25901262895303667717221178212348776836`20., 1.0071555421441372}, 
 {0.5, 9.056280114022446, 1851.69430708138995659981501059794392133873`20., 
  323.01873033529423589739006395417741805771`20., 1.0065286815591112}, 
 {0.475, 10.04999747487399, 2761.17875213026493721726275122368357640088`20., 
  433.55768628828332475115259966908083422624`20., 1.0059256883467134}, 
 {0.45, 11.199029248930788, 4211.3064595187259995144763412819830802255`20., 
  591.90733608089173147819652790856669312765`20., 1.005347411209986}, 
 {0.425, 12.555690562979693, 6586.40665009951959293600587515240577697184`20., 
  823.26913910454002860094652674604356607327`20., 1.0047946902869738}, 
 {0.4, 14.147355610768809, 10595.04040987442856325569776720524137511565`20., 
  1169.31004007951510508240497192241762484564`20., 1.0042683534257315}, 
 {0.375, 16.105268505815566, 
  17593.22145392447375492072915621688584193117`20., 
  1701.23732102414945533571168998212417170491`20., 1.0037692122837758}, 
 {0.35, 18.4855120435893, 30287.56679376799139092347378001667967600787`20., 
  2543.21644295195399129694532162933019646705`20., 1.003298058280012}, 
 {0.325, 21.424376292738035, 
  54345.76093330144402187202283467808804998399`20., 
  3921.43917883402666516213785585630736578941`20., 1.0028556584323058}, 
 {0.3, 25.11532547411326, 102307.33865641815726480066307498090997897112`20., 
  6270.66000353248915156763324000108082318562`20., 1.0024427511188005}, 
 {0.275, 29.86611740473431, 
  203746.15633359011897421673488483148258600393`20., 
  10461.80363832604079386300880908494109448018`20., 1.0020600418057324}, 
 {0.25, 36.13521564563801, 433854.30496707675303780024373585604894391809`20., 
  18358.75229926524450605698157830106296093348`20., 1.0017081987885974}, 
 {0.225, 44.577337894649716, 
  1.00176143926615296220590533271345007451382666`20.*^6, 
  34242.59521662618003550847669538101850744751`20., 1.0013878489969974}, 
 {0.2, 56.38452396671792, 
  2.55623157830396393987910948344600273243025121`20.*^6, 
  68858.30316891179570474895665139998640391589`20., 1.0010995739160662}, 
 {0.19, 62.473438164039266, 
  3.84530487950634471783981810809873389525494718`20.*^6, 
  93412.62279165532051234139041009801899758411`20., 1.000993365744439}, 
 {0.17, 77.9927774483827, 
  9.32684657918248996133881517768410516443445298`20.*^6, 
  181096.62844426246527889998922626656342857287`20., 1.0007967279863583}, 
 {0.15, 100.14026788414422, 
  2.530088151748803147457849283196129279388780591`20.*^7, 
  381848.84159754559001099479789749426445938728`20., 1.0006213233854864}, 
 {0.13, 133.27289211240557, 
  7.925638280152293421392895181593053883753305238`20.*^7, 
  896444.59304542902008239456604816157808828129`20., 1.0004673654373841}, 
 {0.11, 186.09892064996015, 
  3.0083819656421811796284948177686659773655778587`20.*^8, 
  2.43427770229281607020969221877144378409802062`20.*^6, 1.0003350432553868}, 
 {0.1, 225.15237832702684, 
  6.4415201791848056247592121699705010188981783268`20.*^8, 
  4.30163369454296189838259411559362673887439176`20.*^6, 1.0002770477850595}}


==> anc/data_d5_n1.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=5 and n=1"}, 
 {0.999999, 284.2740640852393, 
  2146.55720368288242988613355580629660554848`20., 
  0.02146526372787242032260356338549635183`20., 0.00001752834155932669}, 
 {0.99999, 89.91825613078039, 678.92911265653422907390904702651585552786`20., 
  0.06788319157297680396997466034435374739`20., 0.00017526258637993252}, 
 {0.9999, 28.46270537114355, 215.10163543882768361579415156896610266273`20., 
  0.21479416760815620718183468491621302351`20., 0.0017505456986378982}, 
 {0.999, 9.107192411512992, 69.3070209361690080770813006581323027118`20., 
  0.68331292424665121258466052344543054644`20., 0.017301134076488384}, 
 {0.99, 3.235434275538287, 26.12751606271190790999591214511540326921`20., 
  2.29160413889671058509625597091459249905`20., 0.15560943976715833}, 
 {0.98, 2.5565191237653457, 22.05091835272960512763275315247208437366`20., 
  3.45354308361093582349295239895308001757`20., 0.2816607256066619}, 
 {0.97, 2.3304182223667698, 21.20728443724182619713180834626357806691`20., 
  4.50165119680192112682388888951063177972`20., 0.38734571321776173}, 
 {0.96, 2.2048506714770286, 21.42812667871531593915559199667635894055`20., 
  5.52723509946610587241581491615612418647`20., 0.4779533877770461}, 
 {0.95, 2.1546324597883295, 22.20168530178897595100967128847018621417`20., 
  6.56707225056051909417637398216305986118`20., 0.5568491033743267}, 
 {0.925, 2.1546324597883295, 25.6154411245227962921687867068083232161`20., 
  9.35037641914852422155850466925431760711`20., 0.7163643955866044}, 
 {0.9, 2.229961664703743, 30.71992707859380652390289644579718108294`20., 
  12.54614058868386530804955203552297029513`20., 0.8374262026443609}, 
 {0.875, 2.3555355084446092, 37.60035011970309499781378232385752246688`20., 
  16.31612175052038362365837517486268938897`20., 0.9315109589818982}, 
 {0.85, 2.5062656641601495, 46.65445076543406050678637596253440353768`20., 
  20.83377072411178521691092249677684665613`20., 1.0054485540464888}, 
 {0.825, 2.6570411590712726, 58.51993131623715296729913245242019770642`20., 
  26.30782629419090943715023087365579744364`20., 1.063693821398637}, 
 {0.8, 2.858145715288286, 74.11792763873614472599302052352635065683`20., 
  33.00275678329115323537832612270338205944`20., 1.109348274194212}, 
 {0.775, 3.0341783896283223, 94.7555050164000161912414459249217460585`20., 
  41.26111991806394594735761688505801945122`20., 1.144680949087964}, 
 {0.75, 3.260596940054852, 122.29190549945938640552143968781781382273`20., 
  51.53332650979039214725185034901213951955`20., 1.1714189544689588}, 
 {0.725, 3.4871177341257384, 159.39695563047958898016176171242664802131`20., 
  64.42111235738087673413088566605699493921`20., 1.1909210569232638}, 
 {0.7, 3.7389275049555852, 209.95043240226560474138034156987353082375`20., 
  80.73772798130337088271496014406868047845`20., 1.2042871397078627}, 
 {0.675, 3.9908636831400828, 279.6714893639756407569078683305908860447`20., 
  101.59505714956999891810725472420660089713`20., 1.2124303006959125}, 
 {0.65, 4.293354088728886, 377.1217760797012778381329760077095801945`20., 
  128.53652663817226799396098976852777275171`20., 1.2161260359910258}, 
 {0.625, 4.621257785814283, 515.33743349303390448666114539471488806241`20., 
  163.73360412577887271740188782531691131829`20., 1.2160467106317046}, 
 {0.6, 4.974624390733633, 714.53668409184078841659250470784580991474`20., 
  210.30793112194937953398962532672440685317`20., 1.2127861420494606}, 
 {0.575, 5.378776454028515, 1006.71298652542099371914036809738442030198`20., 
  272.71699279430263402228332410656965915816`20., 1.206877192837951}, 
 {0.55, 5.808544343583615, 1443.61391694772147554275486237244068117931`20., 
  357.69445063930109643968623631466988620097`20., 1.1988041087707395}, 
 {0.525, 6.314624267276528, 2110.94820733542795656903600709456138617936`20., 
  475.30843821406618694553338700078736928133`20., 1.189010613579494}, 
 {0.5, 6.8719007224298965, 3154.6240560248610086654625621567841839357`20., 
  641.14669338736335238503946807117050755821`20., 1.1779043284457067}, 
 {0.475, 7.5059190972739405, 4829.8285404519166520291183985502830178127`20., 
  879.86426918511766075413500391562614987549`20., 1.1658578712883751}, 
 {0.45, 8.267795926597271, 7598.32052032752622208637683996908145043874`20., 
  1231.55029489389737455247274469462103191326`20., 1.1532070291435168}, 
 {0.425, 9.132650486905582, 12325.19804478668922153674738896973019527711`20., 
  1763.25976557489689523118430130194553286705`20., 1.1402467416242463}, 
 {0.4, 10.152027880194945, 20697.70412676064854021268035190880683209034`20., 
  2591.34355742471206098284208133005390807644`20., 1.1272262999433869}, 
 {0.375, 11.378002528443856, 
  36157.70623517871171366518441827110243089162`20., 
  3925.04970538487956031869604949175763722373`20., 1.1143459859684393}, 
 {0.35, 12.837718076619874, 66092.94441363227111565491461598528573921344`20., 
  6157.15099537505791196185264667904357650539`20., 1.1017578306487699}, 
 {0.325, 14.661863933842557, 
  127308.66096884211962904408750129528088052833`20., 
  10062.39327162292576708281059675948975087191`20., 1.0895724339188113}, 
 {0.3, 16.931916408194752, 260675.62450080180863767888084998832473555253`20., 
  17257.70433360150302226065584483955338986123`20., 1.0778713568577598}, 
 {0.275, 19.80980547127759, 
  573632.12806064831014782435482589313479036461`20., 
  31345.13097754219290735306876963669126062754`20., 1.0667214466803807}, 
 {0.25, 23.593837965093037, 
  1.37570026756431781204001781315735022320375788`20.*^6, 
  60994.30419332923136273363380200878390489025`20., 1.056186216654566}, 
 {0.225, 28.647842411147597, 
  3.66181930467504494995507718701719744585826002`20.*^6, 
  129081.21034202342114497789695187739297777717`20., 1.0463317397680254}, 
 {0.2, 35.70596307707873, 
  1.108661929304259154328385241195943823580716492`20.*^7, 
  303152.2857729669955124854298416284031023517`20., 1.0372281323268893}, 
 {0.19, 39.33898040845613, 
  1.80313826951492202392906271432402574829409386`20.*^7, 
  441765.62228760581756005265053052106599704173`20., 1.0338133189263667}, 
 {0.17, 48.57524838125687, 
  5.2146861925029128695993283376450525033796294`20.*^7, 
  1.00845756941646691753793451989274848978603443`20.*^6, 1.0273986301336038}, 
 {0.15, 61.76837522893725, 
  1.7407873129786650723574687839914505165079532945`20.*^8, 
  2.58602912394792736361415420335659696112284698`20.*^6, 1.0215695122800057}, 
 {0.13, 81.43181572400978, 
  6.9846905994687676956433052337068749682320819523`20.*^8, 
  7.69743186789279304481961449701317165606117563`20.*^6, 1.0163644120373445}, 
 {0.11, 112.74932539570895, 
  3.57885782859399369833692990849902599776883019785`20.*^9, 
  2.792077488749481338276373469359752749350835141`20.*^7, 
  1.0118205492317214}, {0.1, 135.91185324017312, 
  9.13240581797357962566303364501951175835055166345`20.*^9, 
  5.85803495750421878843563355012868546937718284`20.*^7, 1.0098076211353322}}


==> anc/data_d5_n2.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=5 and n=2"}, 
 {0.999999, 2.0542111328220796, 
  51.62651228836864197008570740403473227163`20., 
  15.11462105505958849535876182302354153293`20., 1.0826117976368248}, 
 {0.99999, 2.0542111328220796, 51.07449119174592203786903626551013524632`20., 
  15.11692988542277104017757223776175743346`20., 1.0826385236327847}, 
 {0.9999, 2.0542111328220796, 49.44651007197875436579127062527473701375`20., 
  15.13864851738168147410675818162525362904`20., 1.0828954239490025}, 
 {0.999, 2.0793145777486206, 45.34759180827705974633351370344832078667`20., 
  15.34964942999990479131829396452142623211`20., 1.0851341222575033}, 
 {0.99, 2.1797409365367493, 39.84191749505690445658431415832539924327`20., 
  17.20157078070683468300276608163758951197`20., 1.098821467021286}, 
 {0.98, 2.255073916311475, 40.24725758664308440945849353576284477877`20., 
  19.16396423679346994522873524774414981745`20., 1.1073255317576982}, 
 {0.97, 2.3555355084446092, 42.10298909363700839865114021140527834399`20., 
  21.166943735160897825834255426274970081`20., 1.1127785942052615}, 
 {0.96, 2.430894920181196, 44.73854456405208218711060944571891244445`20., 
  23.2598429498306418735044307002659651389`20., 1.116450530569912}, 
 {0.95, 2.5062656641601495, 47.96803974391460397574730111537190640193`20., 
  25.47052262158530364474121296214297656439`20., 1.1189342323548357}, 
 {0.925, 2.6821748176369105, 58.39835922634599206347579252223172649182`20., 
  31.66616636024667246696559521378968463935`20., 1.1218468875998062}, 
 {0.9, 2.88328945718913, 72.48842631855078692137104081302446977466`20., 
  39.09100793517141043010905233038624235233`20., 1.1218680113626962}, 
 {0.875, 3.0593309594259437, 91.15526289020938419592904148327159319415`20., 
  48.11523528008952342958618583242222879097`20., 1.120162948833915}, 
 {0.85, 3.260596940054852, 115.87310013392368517501802018699256197667`20., 
  59.20657092024809157047266009784181798946`20., 1.117342381097841}, 
 {0.825, 3.4871177341257384, 148.76293518236845631229374543002278645518`20., 
  72.966166789987339410525903613878999661`20., 1.1137706795559434}, 
 {0.8, 3.7137408411117416, 192.84215663900171280692856973628881671964`20., 
  90.18979780465527493888960747672578425915`20., 1.1096843550143842}, 
 {0.775, 3.965664374278002, 252.47577767688710612447669238619537689367`20., 
  111.94107314737990816739363115917046133889`20., 1.1052460910676465}, 
 {0.75, 4.217714400481601, 333.99220941485614313648918294276679060673`20., 
  139.66290734270393102091415511522216022749`20., 1.100572395725772}, 
 {0.725, 4.495115642499736, 446.70013127058801709252900198990056301697`20., 
  175.33695251469245342122303835002877874322`20., 1.0957489997845784}, 
 {0.7, 4.823151125401444, 604.48080015214966534891539576046876570297`20., 
  221.71430012797951921163292378164374952257`20., 1.0908400416955715}, 
 {0.675, 5.151400929764528, 828.3514439913617515532090102130741556673`20., 
  282.63017994991386655084601325006439907869`20., 1.085893906230213}, 
 {0.65, 5.530417295122622, 1150.65988870606414558712589829340816520824`20., 
  363.68921834421442209490339602025568169072`20., 1.0809471909704687}, 
 {0.625, 5.935016597927177, 1622.08490110295853969961580873420905045197`20., 
  472.82436090309489832549513834100760227222`20., 1.0760275999798627}, 
 {0.6, 6.41590137124102, 2300.02461392471921663095456350440913840466`20., 
  621.85457845141097744564165886536205958443`20., 1.0711562045875438}, 
 {0.575, 6.947940791460382, 3387.02022397521405833069989803061379155767`20., 
  828.47528607585993226476558138189249175545`20., 1.0663493014273409}, 
 {0.55, 7.531296440894937, 5032.51287278533407036055830154540127897444`20., 
  1119.76540843015884943824550935294560815714`20., 1.0616199685145822}, 
 {0.525, 8.216968291575519, 7636.07972938487163365251413611152116839576`20., 
  1537.86869183544734445120729466128179162583`20., 1.0569793443058522}, 
 {0.5, 8.979921299565232, 11857.9018378314887937899306285470063256987`20., 
  2150.14537968915252119365567483539153125971`20., 1.0524376225660952}, 
 {0.475, 9.871493852406283, 18891.65269127475845500545534991033169962648`20., 
  3066.43033733519866604421177748114616957846`20., 1.0480047599831661}, 
 {0.45, 10.917913465425505, 30966.94977100567735507954547727017072273983`20., 
  4472.48202258364205740213413861235691395745`20., 1.0436909203222222}, 
 {0.425, 12.14574898785302, 52401.27173280618883224128753188199055215137`20., 
  6689.13043438656272158234230999825362469382`20., 1.039506708592548}, 
 {0.4, 13.581998783700225, 91897.42620443915184107218873357306410947567`20., 
  10293.23787695866055705912901200464427593114`20., 1.0354632628150067}, 
 {0.375, 15.33150573662145, 
  167805.40295672367222961203077913928420243375`20., 
  16357.52770507584765292574052761983433524192`20., 1.0315722630635302}, 
 {0.35, 17.475135451375632, 
  320833.12084654262424941350581903844289026713`20., 
  26972.58421879768461156616720118143651816874`20., 1.0278458957698153}, 
 {0.325, 20.095889013565223, 
  646663.48499707903419668198739459021626965989`20., 
  46409.84814212954829747747138189940256920733`20., 1.0242967899576843}, 
 {0.3, 23.41051554304481, 
  1.38564170805444989609940552959733287434993876`20.*^6, 
  83891.69395702013155497394239087610734857457`20., 1.0209379293829877}, 
 {0.275, 27.670015158129882, 
  3.18990116730950744588155887177112672426835533`20.*^6, 
  160701.17494605791607307350338058030512484669`20., 1.0177825399438702}, 
 {0.25, 33.24464650117188, 
  7.99695104095891396719072906294805906315396409`20.*^6, 
  329773.26594589817901059564466063318446017648`20., 1.0148439512038563}, 
 {0.225, 40.77225301173046, 
  2.22223267080763394810124348091704909165985634`20.*^7, 
  735529.64890456678007723272887317943482151153`20., 1.0121354317618572}, 
 {0.2, 51.275986228279194, 
  7.01072853515636692238605441129803278084256436`20.*^7, 
  1.81769017444037025346016780792320710203186427`20.*^6, 1.0096699996246026}, 
 {0.19, 56.69149891688522, 
  1.1583771755714535643546767119149941694112175412`20.*^8, 
  2.70158117564813292535823493174548661609941422`20.*^6, 1.0087547243752586}, 
 {0.17, 70.49189102391794, 
  3.4527135338741474834354667880647173254585167734`20.*^8, 
  6.40648199845685702391406001485039705641766527`20.*^6, 1.0070499887496214}, 
 {0.15, 90.18560409908804, 
  1.18538177899339620687285113560300933490037041927`20.*^9, 
  1.702887931055409840071679168091384440043718874`20.*^7, 
  1.0055179288951197}, {0.13, 119.66410076975566, 
  4.87925309561143324464640883206770217627382095175`20.*^9, 
  5.238338878330442821222306905568403443223438652`20.*^7, 
  1.0041640942782466}, {0.11, 166.6229183072107, 
  2.557439088183135890069881143435767765490130762575`20.*^10, 
  1.9572142544991481851581337692241787457015017355`20.*^8, 
  1.0029935546673097}, {0.1, 201.34550696777973, 
  6.59269502081526895617137176485`20.*^10, 
  4.1612171236186813897329567364814158580227880379`20.*^8, 1.002478454715981}}


==> anc/data_d5_n3.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=5 and n=3"}, 
 {0.999999, 2.4057738572571767, 
  69.36106817257903068659847143186283182131`20., 
  24.14006947966860026462651439963216583381`20., 1.0743683655785856}, 
 {0.99999, 2.4057738572571767, 68.71866685268250194427372230749001385419`20., 
  24.14317342731953358648861886258993551262`20., 1.0743684214288516}, 
 {0.9999, 2.4057738572571767, 66.85432520878059628283362096678332589519`20., 
  24.17359167783137910623341609099611243459`20., 1.0743686566821484}, 
 {0.999, 2.4057738572571767, 62.36976434666818161335428082658507307188`20., 
  24.46169754882208949579764504960477102323`20., 1.0743608895244283}, 
 {0.99, 2.5062656641601495, 57.57496102157139304481080872057942249316`20., 
  27.07880720881746699275355206115659659421`20., 1.0739978280335665}, 
 {0.98, 2.581647742937807, 59.47915410993442899238362787128682490185`20., 
  29.95069417131579993595589440124034439878`20., 1.0733383766665276}, 
 {0.97, 2.6570411590712726, 63.12154252015552647581323531538322923521`20., 
  32.86687213924601959690062539984937373461`20., 1.0725436877762282}, 
 {0.96, 2.7575833542238395, 67.80313720732056726715511424849894057506`20., 
  36.09924436409111091806136650655923083376`20., 1.0716643150863447}, 
 {0.95, 2.8330032341361515, 73.34930442650592799875692563038620086099`20., 
  39.46482380293390152018863783729249413668`20., 1.0707267883909861}, 
 {0.925, 3.0090270812434294, 90.90780363462842448656262777259162365715`20., 
  49.02570719470363347626967711501514867211`20., 1.068222588827643}, 
 {0.9, 3.2102728731938996, 114.59855480037240956947841526335019924478`20., 
  60.68209665749939178439394172163351043274`20., 1.0655870572458113}, 
 {0.875, 3.4367709404707694, 146.15329780364168942440671400025623036371`20., 
  75.0528448094874481474650693247346105642`20., 1.0628870841511717}, 
 {0.85, 3.6381884330695136, 188.31130852386058701879172597137548015594`20., 
  92.9580108078450804519143770091971673174`20., 1.0601590917362926}, 
 {0.825, 3.89007403689257, 244.99822388080609945073334049419275549644`20., 
  115.46578448761814922618077872478021098178`20., 1.0574248483881614}, 
 {0.8, 4.142086105183468, 321.86755232410536047795377212830617897208`20., 
  144.05240038571340345783999677727758229774`20., 1.054698205596723}, 
 {0.775, 4.419445560465607, 427.12650250426758196137091725855069862866`20., 
  180.59931837466331404513534540428021177329`20., 1.0519884364463141}, 
 {0.75, 4.696958279958335, 572.82183221132599665127258630143490878693`20., 
  227.82588408624725553771449993006744251408`20., 1.049302136129997}, 
 {0.725, 5.025125628140199, 776.8672682644890013492904112892744980272`20., 
  289.40919069353746196125356543184637361246`20., 1.0466442973070467}, 
 {0.7, 5.378776454028515, 1066.27868875911395346449254122144014301472`20., 
  370.71735948003732164021922182660957544935`20., 1.0440190231458641}, 
 {0.675, 5.783253708825167, 1482.43368864427526729350669540063291294285`20., 
  479.02975938702842157266279391048792467527`20., 1.0414299642080918}, 
 {0.65, 6.2133675445872045, 2089.75466065521255886755538066025923084994`20., 
  625.16139550931548366062867746616136279337`20., 1.0388805952108975}, 
 {0.625, 6.6945185483458305, 2990.34362427951007984815919751868784587401`20., 
  824.88071396344442042889351713928947402309`20., 1.0363743827214913}, 
 {0.6, 7.252215954874371, 4349.15941133532302736318149631397367816941`20., 
  1101.82283681848353846376493915746267279452`20., 1.0339148805706593}, 
 {0.575, 7.861318282603521, 6438.30099832981532272281170035080849331485`20., 
  1491.84889100038622672606702960167280963855`20., 1.0315057790793514}, 
 {0.55, 8.54743955018698, 9716.81829244246245725078091606333416393294`20., 
  2050.15523192227846021278014717105023615815`20., 1.029150926467718}, 
 {0.525, 9.336361342416417, 14978.38928718119796942313446486673252498088`20., 
  2864.23816607026861967784387349204278149762`20., 1.0268543345242964}, 
 {0.5, 10.254078900842526, 23632.49749950891948991496189393378157847559`20., 
  4075.26098519188017733434539147675680148341`20., 1.0246201755673174}, 
 {0.475, 11.301291937399307, 
  38256.86958452939018988197663110165826940808`20., 
  5917.37871751447307635744793225977370755436`20., 1.022452774121864}, 
 {0.45, 12.530059486139727, 63720.99753358206984781352045343326734120865`20., 
  8788.95632685907110273575006762562558271025`20., 1.0203565945660054}, 
 {0.425, 13.993104846885622, 
  109559.37923911822081083675601539866139336995`20., 
  13390.22595957781238027871312258674203490312`20., 1.018336224949905}, 
 {0.4, 15.718239760288899, 195201.34996478934857114404093732101918922839`20., 
  20989.62077747506151807816694560559404468576`20., 1.0163963568148533}, 
 {0.375, 17.811704834603788, 
  362052.13718872434731071670961684062032289186`20., 
  33985.13142581823019592893666427842067630534`20., 1.0145417607734954}, 
 {0.35, 20.330076779836205, 
  702921.26817243256921951202158267731440653057`20., 
  57083.57802179206957193572692271294044627131`20., 1.0127772576657545}, 
 {0.325, 23.48907425412993, 
  1.43814858140696440568422082721976338006663011`20.*^6, 
  100014.17394559037477607564275402887519231999`20., 1.0111076852070562}, 
 {0.3, 27.43244631665186, 
  3.12655862765716719637378559811503879897217679`20.*^6, 
  184077.98659168832734043752176409852735140539`20., 1.0095378601793776}, 
 {0.275, 32.52452245740501, 
  7.29825841042614888739586512230360993632709732`20.*^6, 
  358726.6552897439636832600558191795425357841`20., 1.0080725363774738}, 
 {0.25, 39.20396975916041, 
  1.85397125166220457431022324757969902957300323`20.*^7, 
  748525.45151063311221378657850528220680087299`20., 1.0067163587089052}, 
 {0.225, 48.21802935009977, 
  5.216284737033679700048315548402206204815206391`20.*^7, 
  1.69595727428792462200823062262900252150231052`20.*^6, 1.0054738140511412}, 
 {0.2, 60.81099000184997, 
  1.6646409758064211214458205038917427821398549801`20.*^8, 
  4.25321759040483981828723294052178856067236281`20.*^6, 1.0043491796828143}, 
 {0.19, 67.29281178290546, 
  2.7623505939741539830264949591429485650052225754`20.*^8, 
  6.02654778953306729004625662637196414877376294`20.*^6, 1.0039332501527416}, 
 {0.17, 83.8639750711195, 
  8.3005104821466209710430173485656614975561235889`20.*^8, 
  1.523786113335143063803910170632384169073998666`20.*^7, 
  1.0031608911052239}, {0.15, 107.5116980922992, 
  2.87075061616400984640901693600100118163050384404`20.*^9, 
  4.087454530756061462619914047860572587385313676`20.*^7, 
  1.0024693849584239}, {0.13, 142.8571428571265, 
  1.189429858857993536432192469434764662356537132327`20.*^10, 
  1.2681005608556576256181799906991655599401555382`20.*^8, 
  1.0018604182574082}, {0.11, 199.18455450291412, 
  6.27008948462027153704556592118`20.*^10, 
  4.7755838093408985626724783994952823655313087783`20.*^8, 
  1.0013355066828877}, {0.1, 240.84874053849845, 
  1.620428854230529812225510880933`20.*^11, 
  1.01886912390414505457378918187854936351933933083`20.*^9, 
  1.0011049947902884}}


==> anc/data_d5_n4.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=5 and n=4"}, 
 {0.999999, 2.5565191237653457, 
  88.43203271983437465699030159325446568477`20., 
  30.8676647950925870529557186952467672008`20., 1.0464872307870157}, 
 {0.99999, 2.5565191237653457, 87.61764107381940969704776387133553833531`20., 
  30.871657618289267298290349342526776726`20., 1.046486647694435}, 
 {0.9999, 2.5565191237653457, 85.26320517463031921978113095351926709424`20., 
  30.91079473626747167513143335239898166235`20., 1.046480796022109}, 
 {0.999, 2.581647742937807, 79.66999197113432171952906000864474469009`20., 
  31.28203513580442875144627570991794481791`20., 1.0464216205628087}, 
 {0.99, 2.6570411590712726, 74.17028152280999813118161807718067091095`20., 
  34.68657407374884440960242097067959683501`20., 1.0458109651442582}, 
 {0.98, 2.7575833542238395, 77.08666125924578233284630962858114547632`20., 
  38.42043081659077832904430037988927864604`20., 1.045115958255982}, 
 {0.97, 2.8330032341361515, 82.21222481255923909483854712466660529729`20., 
  42.2822659748139869002783649918487177429`20., 1.044413196858525}, 
 {0.96, 2.9084344599335163, 88.69613786333850864045456544039526509118`20., 
  46.37709503578126832642910095502665914381`20., 1.0437064859535161}, 
 {0.95, 3.0090270812434294, 96.30422800006986297517135495448464147766`20., 
  50.79360593784918837907530466209196826696`20., 1.0429978711656613}, 
 {0.925, 3.2102728731938996, 120.51128475121051435534805368697681955354`20., 
  63.42308124092079941922115273304141449422`20., 1.0412253633056736}, 
 {0.9, 3.4115994380891626, 153.17587436277588597688662962651243031318`20., 
  78.93363264447055957528144698964696514013`20., 1.0394592152613102}, 
 {0.875, 3.6381884330695136, 196.96385975688105299129091333147064565999`20., 
  98.21773345240117020538759859257108899071`20., 1.037704876591279}, 
 {0.85, 3.89007403689257, 255.83837066875223702684008221358941171138`20., 
  122.4382315600591026165116845846198310223`20., 1.0359655778907537}, 
 {0.825, 4.142086105183468, 335.54070094714417561931223130587752767297`20., 
  153.19520162854891707232213023281853513714`20., 1.0342436078743453}, 
 {0.8, 4.394224733207343, 444.38162751658824949121865964703750849158`20., 
  192.46919151936240906345305601271046117207`20., 1.0325408481404248}, 
 {0.775, 4.696958279958335, 594.49354749220357434515043608357204312481`20., 
  243.13116347562812421933713366287944865675`20., 1.0308590159693756}, 
 {0.75, 5.025125628140199, 803.79132523056977706068653407393109194175`20., 
  309.15594277564487505496968486045889871155`20., 1.0291997979961864}, 
 {0.725, 5.378776454028515, 1099.07611034479046484420076339291752404773`20., 
  396.04717018171305270156211402803859521219`20., 1.027564898308308}, 
 {0.7, 5.757964345879585, 1521.01705820292823943196247766584782111833`20., 
  511.41538189526439834337559500849308850483`20., 1.0259560730922006}, 
 {0.675, 6.188056547768155, 2132.28301969733464745135567020247119951311`20., 
  666.66133396702156539294232212266452083665`20., 1.0243751421388498}, 
 {0.65, 6.669183339624345, 3031.03764872823490725490983289537660684536`20., 
  877.6526458824931152029236467690885044144`20., 1.0228239934574694}, 
 {0.625, 7.201490658205449, 4373.80915209635484758170262855814668848792`20., 
  1168.65629061881240682337474001611841066665`20., 1.0213045838186994}, 
 {0.6, 7.785140208106847, 6415.01274362660780071120125160351652005935`20., 
  1575.72460495038662152526297058540410037654`20., 1.0198189371276007}, 
 {0.575, 8.471157724888213, 9576.80097860273223349157880289336111109262`20., 
  2153.40167844392600548759538729164525991098`20., 1.0183691414183507}, 
 {0.55, 9.234495635059874, 14575.58665807469160290752920983685980468302`20., 
  2987.87679564894917229817389414013104777214`20., 1.0169573447264164}, 
 {0.525, 10.10101010100908, 22657.21713520269740612303283407992291782962`20., 
  4214.06629117019274906117609848411931381308`20., 1.015585749866697}, 
 {0.5, 11.12234580384114, 36046.79184531316807068672735798029591758634`20., 
  6053.90803709223285110624727114179190839962`20., 1.0142566080677273}, 
 {0.475, 12.273820068327241, 
  58836.59476562141498047051336867263881110224`20., 
  8876.12490492327448634869362386038247160438`20., 1.012972211396145}, 
 {0.45, 13.63336881049986, 98799.40105627319116603638662625527347329104`20., 
  13313.53560109830287560432746415311586591`20., 1.0117348839131373}, 
 {0.425, 15.254194268888526, 
  171235.89596169670419737410876046323063101909`20., 
  20473.18836770408836050167100396095494640764`20., 1.0105469715216682}, 
 {0.4, 17.164653528288145, 307487.16383516800415057407235883936027143383`20., 
  32406.43082763911844014627035711178442437198`20., 1.009410830486234}, 
 {0.375, 19.471913548779746, 
  574678.56357304794375013160712778522423874662`20., 
  52956.88572904715763353823239639984051032125`20., 1.0083288146349358}, 
 {0.35, 22.285831118378425, 
  1.12399579918028883394142897018501987304280713`20.*^6, 
  89773.12233057597000572899293668057481173459`20., 1.0073032612866013}, 
 {0.325, 25.772534940374324, 
  2.31570893682098317840645521172515241597467876`20.*^6, 
  158683.47950048144848752085046310617770883897`20., 1.006336475983092}, 
 {0.3, 30.15787169383397, 
  5.06934958554714398923655839579920504625393447`20.*^6, 
  294583.13708505216041948250834765349414227739`20., 1.005430716148008}, 
 {0.275, 35.81324287230641, 
  1.190981424786049960900844725342317962396405387`20.*^7, 
  578772.21779027841841438815566535217645124728`20., 1.004588173836653}, 
 {0.25, 43.21518921315044, 
  3.043724730245649553671410584930564506346816219`20.*^7, 
  1.21715434376466393051598354806546441976174789`20.*^6, 1.0038109577868026}, 
 {0.225, 53.24135025540542, 
  8.611616679272210019848642036058352845501209651`20.*^7, 
  2.77763370061815678268055294283738494363541447`20.*^6, 1.0031010750236247}, 
 {0.2, 67.23585912485942, 
  2.7622838206514448146441232839772202922144463361`20.*^8, 
  6.7709409213174146236952487611139457383984927`20.*^6, 1.0024604123128873}, 
 {0.19, 74.43122297133155, 
  4.5925663167039715163334152234724305640069055495`20.*^8, 
  1.051009101816591905488370770741936600712182972`20.*^7, 
  1.0022239254961085}, {0.17, 92.83645702419618, 
  1.38493689956238128525111011684252991819843756227`20.*^9, 
  2.529595518524712915031826678626328327112230926`20.*^7, 
  1.0017854380860616}, {0.15, 119.1002434042896, 
  4.80526108558735276539239684883110198829010735236`20.*^9, 
  6.817721243775419507017951162058261144295943391`20.*^7, 
  1.0013935831350502}, {0.13, 158.3794271813549, 
  1.996631492612827301759308799460605247465718853713`20.*^10, 
  2.1242423955307822160236547198244301590323917216`20.*^8, 
  1.0010490778327494}, {0.11, 220.96395103931857, 
  1.05512848299496703471041138694`20.*^11, 
  8.0229237162453695499685744838957540825452097923`20.*^8, 
  1.0007525619024806}, {0.1, 267.22635830821895, 
  2.729820277832617100112332314948`20.*^11, 
  1.71290295213391735633432218412215578650226595556`20.*^9, 
  1.0006224775288455}}


==> anc/data_d5_n5.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=5 and n=5"}, 
 {0.999999, 2.6570411590712726, 
  105.51235435991042399733368856856126160315`20., 
  36.32253634792878251801354600719497482453`20., 1.0313021333793493}, 
 {0.99999, 2.6570411590712726, 
  104.52823813270431621312897320589091843264`20., 
  36.32737725362523312054662488687235995988`20., 1.0313016836747164}, 
 {0.9999, 2.6570411590712726, 101.68870549734676470803900012050313530203`20., 
  36.3747981288090455072706520303748744452`20., 1.0312971852324821}, 
 {0.999, 2.6821748176369105, 94.98487828476077899033908813052048074855`20., 
  36.82310185164329803157182066623610343077`20., 1.0312521595581363}, 
 {0.99, 2.7575833542238395, 88.63457774908741024688179293697608891835`20., 
  40.84507170692153144498987830850054784265`20., 1.030801137449654}, 
 {0.98, 2.858145715288286, 92.39963827006782548042507411620745530079`20., 
  45.18860605525026896098393372316833331057`20., 1.0303001987307243}, 
 {0.97, 2.9335807236162847, 98.81063099969722726458162311625541343775`20., 
  49.84400254397049442330360631877201520398`20., 1.0298002670213842}, 
 {0.96, 3.0341783896283223, 106.88676765595226155365830916119936483444`20., 
  54.80453764495488309754567615082496427971`20., 1.0293016855681376}, 
 {0.95, 3.10963988363897, 116.3508545304910157886962287447035051272`20., 
  60.12908829155855030668848694509850847501`20., 1.0288046551350067}, 
 {0.925, 3.336092507587394, 146.43617258000411341672314791411067133426`20., 
  75.43086743158391758632756614719047879757`20., 1.027569698243932}, 
 {0.9, 3.562647398263479, 187.13489297346620540962187342399323758005`20., 
  94.32776153644083692645452077988831802462`20., 1.0263467415221117}, 
 {0.875, 3.789304624958841, 241.95030567432833663312681944867836862982`20., 
  117.93842835495001818741999958981666323543`20., 1.025136899429661}, 
 {0.85, 4.04126609603614, 315.97427600556006876474358357902533201787`20., 
  147.80014267938709957529142570430617781523`20., 1.0239411765841615}, 
 {0.825, 4.293354088728886, 416.64094057060568016251525179332336036037`20., 
  185.88269705577484191196086749577396772598`20., 1.0227605611200445}, 
 {0.8, 4.596026822713455, 554.74951434589652141230238293517937704305`20., 
  234.75997737287563571905085919787456443458`20., 1.0215960582135555}, 
 {0.775, 4.898882049993228, 746.11703428445383718744438786535367419`20., 
  298.19516452062897863345446634550678924866`20., 1.0204487019773842}, 
 {0.75, 5.2524440200039955, 1014.19543494702793985486397859408346904645`20., 
  381.3666422835140575242388912044230972064`20., 1.0193195610748584}, 
 {0.725, 5.606254870904734, 1394.19507249897185878676015952219103520825`20., 
  491.15400191731321105297238915633663535948`20., 1.018209738639438}, 
 {0.7, 6.036217303822331, 1939.75580024538134324130633472732094024344`20., 
  638.14260796384441397590183186033256838269`20., 1.0171203725482432}, 
 {0.675, 6.4918725781282784, 2581.6728191391140071333625613492938275674`20., 
  836.36374948404415978891827041167640742164`20., 1.0160526342411682}, 
 {0.65, 6.99864055183455, 3906.85517046516664175728913001670047936354`20., 
  1107.71592250493854817397988909152868721699`20., 1.0150077271670301}, 
 {0.625, 7.556675062971532, 5667.57131929022050043059551749359583580735`20., 
  1484.27142926620763633565927052221956879324`20., 1.0139868847998958}, 
 {0.6, 8.191556395714358, 8356.4717534500117803419344948314765541516`20., 
  2012.71738215618312756626023379973666873917`20., 1.0129913682242362}, 
 {0.575, 8.903574040910142, 12540.61430667814346398955793111544880463362`20., 
  2767.74775978421050637732028591344669878666`20., 1.0120224632685344}, 
 {0.55, 9.718540956707336, 19185.62814514188408060680134192871678252591`20., 
  3862.56348095043326765306725622764515621509`20., 1.0110814771641141}, 
 {0.525, 10.662489261709975, 
  29976.49380119388157725171142451502027275596`20., 
  5481.74892123802788855735294571659108060433`20., 1.0101697347087921}, 
 {0.5, 11.736139214891569, 47932.86322587098008862586213896127133760241`20., 
  7923.26672913865752373479780573320802164756`20., 1.0092885739200768}, 
 {0.475, 12.96596434359674, 78626.29008923718349625090339163784489717459`20., 
  11685.65192977041168224931643287168014085431`20., 1.0084393411692851}, 
 {0.45, 14.430270599273216, 
  132673.13389362244592405361855457079047430521`20., 
  17629.12449162880565584846565249516130001198`20., 1.0076233857959416}, 
 {0.425, 16.156894624528384, 
  231035.40080468276559242371597438522371518238`20., 
  27278.82879654770096476931712850971609885659`20., 1.0068420542111427}, 
 {0.4, 18.200330915105695, 416779.62829515912849555359272856900509321585`20., 
  43408.55360289722374190320087756068153629971`20., 1.0060966835091396}, 
 {0.375, 20.668537892317364, 
  782407.01736080642636550133169451540238017881`20., 
  71338.97263110486649885344687920059298755443`20., 1.0053885946180652}, 
 {0.35, 23.672424824053877, 
  1.53682922532115475796385539063834604649284186`20.*^6, 
  121561.94761266959300063276264332492632045212`20., 1.0047190850333532}, 
 {0.325, 27.406056558700598, 
  3.17962226136084790868173951748020132509882446`20.*^6, 
  216094.15515740579226953511772880939302373005`20., 1.0040894211906073}, 
 {0.3, 32.12488711133715, 
  6.98654330095733914218934133270511821048400836`20.*^6, 
  403022.77549892466407202236942030981318672887`20., 1.0035008305482112}, 
 {0.275, 38.15208928107572, 
  1.647384141415294948181375951784712835054158508`20.*^7, 
  795591.45335342350295328259439743318454531344`20., 1.0029544934632753}, 
 {0.25, 46.10717367993869, 
  4.221828759946461383845228746573215381355328607`20.*^7, 
  1.68023076357740923585014595295133035624016658`20.*^6, 1.0024515349572278}, 
 {0.225, 56.83109197071977, 
  1.1989742910710712143968294126250442545908615779`20.*^8, 
  3.84915508708129545524346882056153592383902131`20.*^6, 1.001993016478778}, 
 {0.2, 71.81136120042103, 
  3.8568154095064544647133006911159021317842212346`20.*^8, 
  9.75756530096986561384290102125942096206263862`20.*^6, 1.0015799277816808}, 
 {0.19, 79.53472053544063, 
  6.4191222454045011360202369480302647107055797716`20.*^8, 
  1.463819968279115900427141026213682987981899623`20.*^7, 
  1.0014276193692977}, {0.17, 99.2634934593713, 
  1.93957337843658427489691975059357747347064493171`20.*^9, 
  3.532158634284959674215432654948961197181609455`20.*^7, 
  1.0011454641341668}, {0.15, 127.39571589626522, 
  6.74159278555921019549210068300809488505822468538`20.*^9, 
  9.553274316650327910756840430883657770329661562`20.*^7, 
  1.0008935933441032}, {0.13, 169.45386504500416, 
  2.805582036811130683239969382642028390801990762116`20.*^10, 
  2.9788032088556380573506870443627255156253990784`20.*^8, 
  1.0006723753774855}, {0.11, 236.55249165324147, 
  1.484627650022278693975963547415`20.*^11, 
  1.12641761619716790390093618339789076394448116906`20.*^9, 
  1.0004821374313533}, {0.1, 286.13227870482797, 
  3.843299580242108689733875378235`20.*^11, 
  2.4077540008821009336224688625250871436811940493`20.*^9, 
  1.0003987264881051}}


==> anc/data_d5_n6.wl <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=5 and n=6"}, 
 {0.999999, 2.7324459151184244, 
  120.17327854052568857497699286705022722577`20., 
  40.60326584750265577478147923964003580569`20., 1.0225042396867754}, 
 {0.99999, 2.7324459151184244, 
  119.03359195076441262549040267577826184529`20., 
  40.60865127459550949116715480385746924514`20., 1.0225039045114517}, 
 {0.9999, 2.7324459151184244, 115.74922860444006296582468349681501879904`20., 
  40.660894751775403057908105249291268622`20., 1.02250055271924}, 
 {0.999, 2.7324459151184244, 108.23795226107035575052144151961813353686`20., 
  41.16046902131541251300837256201018716858`20., 1.0224670376488736}, 
 {0.99, 2.8330032341361515, 101.10443278318559063388055910844953269282`20., 
  45.73710667093257172107983986493626803585`20., 1.0221324152164344}, 
 {0.98, 2.9335807236162847, 105.57690429359174058470909023747423109955`20., 
  50.7926035808515471662013929207986840467`20., 1.021761897254138}, 
 {0.97, 3.0090270812434294, 113.07967863403943205967698153528347948355`20., 
  56.11192511379014950227517820493195281878`20., 1.0213928250770954}, 
 {0.96, 3.10963988363897, 122.61848129254143701403341570865041426011`20., 
  61.79635970944842674277709086031017833806`20., 1.021025257902262}, 
 {0.95, 3.1851127329267244, 133.61983470781920193482495962791697880244`20., 
  67.91024025759496135556075902846292795274`20., 1.0206592442265876}, 
 {0.925, 3.4115994380891626, 168.82991327062746311670208193631216472725`20., 
  85.52004545505333939785766593598799028637`20., 1.019751292648139}, 
 {0.9, 3.6381884330695136, 216.66160530040536652894528669955988921479`20., 
  107.34354738422388741300185910566514285138`20., 1.018853981464636}, 
 {0.875, 3.89007403689257, 281.22643079108625092755393251335282956785`20., 
  134.73352138631124986523661033721041170382`20., 1.017967962331884}, 
 {0.85, 4.142086105183468, 368.68916742535121909250759278030425738733`20., 
  169.5037195287161353812163609891420782079`20., 1.0170939002811739}, 
 {0.825, 4.419445560465607, 488.01660792456426665079263967725904020534`20., 
  214.03646662076851302907881419674202624964`20., 1.0162324789971757}, 
 {0.8, 4.722194313271905, 652.25609627941508437387759298559544591319`20., 
  271.39187973421884947504272136684015621892`20., 1.0153844020306007}, 
 {0.775, 5.0503781502042715, 880.58130763210040875059444828199125415591`20., 
  346.17797453982599373908935802205748373037`20., 1.0145503927441881}, 
 {0.75, 5.404046751287631, 1201.47510387143342901341396528145248715225`20., 
  444.5007082417653895398596115918220288429`20., 1.013731193775093}, 
 {0.725, 5.808544343583615, 1657.83043101352116070916680280038908675643`20., 
  574.94175649072800634580821550837747836806`20., 1.0129275662232087}, 
 {0.7, 6.238679814851456, 2315.14010319468521653470122103355803548042`20., 
  749.87974763761349417498943652014251322425`20., 1.0121402886351585}, 
 {0.675, 6.6945185483458305, 3274.94800372611819235667939320679003976256`20., 
  987.00733467836622334773932999019146670087`20., 1.011370155783126}, 
 {0.65, 7.226852667891398, 4697.32457758969312536551249724634606143425`20., 
  1312.92743755678993549233209844290819617637`20., 1.0106179772341986}, 
 {0.625, 7.835924311521294, 6839.059192786138198875530963394039573853`20., 
  1766.17588356769544786200717178957774357876`20., 1.0098845757001433}, 
 {0.6, 8.4965837178218, 10120.038669678760397907372143182257516245`20., 
  2405.33774607516382549944015142830942097762`20., 1.0091707851585023}, 
 {0.575, 9.234495635059874, 15241.15232609452748383148968598243857522492`20., 
  3321.70950074014595029812023873153943910611`20., 1.008477448737587}, 
 {0.55, 10.10101010100908, 23398.70611260314612166491488067478557121012`20., 
  4654.46128958408279099427308649874158810118`20., 1.007805416360259}, 
 {0.525, 11.071229968150137, 
  36684.95394845177291044118983425041568600139`20., 
  6635.27474006980531871801862105643202855252`20., 1.0071555421441372}, 
 {0.5, 12.196973531047906, 58857.52566225768707100252722241641664802746`20., 
  9624.26897493467080933979517607530782098705`20., 1.0065286815591112}, 
 {0.475, 13.50495350545889, 96864.47573511974910306619947506908197555365`20., 
  14256.42217285752006889092259284004156182433`20., 1.0059256883467134}, 
 {0.45, 15.022330491269283, 
  163972.20285189936539563853118047641574714951`20., 
  21589.87496629728111492538591782950685314159`20., 1.005347411209986}, 
 {0.425, 16.828511871471164, 
  286427.98535997554575544762494758451240936146`20., 
  33535.35039563846683290720706744402461662685`20., 1.0047946902869735}, 
 {0.4, 18.978474079733132, 518259.31213998301457585788558611388902227026`20., 
  53561.01419058803177073699335589091693212391`20., 1.0042683534257315}, 
 {0.375, 21.580896437234422, 
  975722.96292260876120570079259795434475925045`20., 
  88348.69718025062587996477091535900064967785`20., 1.0037692122837758}, 
 {0.35, 24.747655889734613, 
  1.92184502139352405103740145477869648486154239`20.*^6, 
  151088.18617144223396535470574381345918875842`20., 1.003298058280012}, 
 {0.325, 28.647842411147597, 
  3.98665338746187716007686298202121257757962686`20.*^6, 
  269382.40817582858658996404224626995859925547`20., 1.0028556584323056}, 
 {0.3, 33.591731266146404, 
  8.78156484674152243216229879084201108787290533`20.*^6, 
  504120.25799985598378492491324007566131892605`20., 1.0024427511188005}, 
 {0.275, 39.93344425956324, 
  2.074934891363114816995787061491710723925307658`20.*^7, 
  997995.8564911800334225702572226535991490342`20., 1.0020600418057324}, 
 {0.25, 48.272970281456224, 
  5.333663067186113896636615595144880018584403308`20.*^7, 
  2.11398881277655224845121032676141003640462501`20.*^6, 1.0017081987885974}, 
 {0.225, 59.51844886498456, 
  1.5167906644854874787641326517922427793595925282`20.*^8, 
  4.85688459118201197698270398575061971380806542`20.*^6, 1.0013878489969972}, 
 {0.2, 75.26881720429297, 
  4.8879807949224744415567908353789790667852221261`20.*^8, 
  1.233609572227876259919014319452553414597746095`20.*^7, 1.001099573916066}, 
 {0.19, 83.39427426125148, 
  8.1407810807199144004823729862807086705195886629`20.*^8, 
  1.852243559730929088246182198194723640234811249`20.*^7, 1.000993365744439}, 
 {0.17, 104.08788539566599, 
  2.46283728538573664840997351892024391707472946871`20.*^9, 
  4.471957563295255449494658822889201063975078695`20.*^7, 
  1.0007967279863583}, {0.15, 133.6261867648991, 
  8.56989060822363431117280852079418778163228510803`20.*^9, 
  1.2114625952404224261403305507802344253207710352`20.*^8, 
  1.0006213233854864}, {0.13, 177.78693834283283, 
  3.56994644683287042167165518609`20.*^10, 
  3.784444171335310296736705973009547325263989704`20.*^8, 1.000467365437384}, 
 {0.11, 248.20570430003767, 1.890702276505022562997500093046`20.*^11, 
  1.43602477251694457721522394283227827273905346687`20.*^9, 
  1.0003350432553866}, {0.1, 300.3055718093362, 
  4.896329946963809433957924922809`20.*^11, 
  3.07118992843038922299368681188203303145341406617`20.*^9, 
  1.0002770477850595}}


==> anc/data_d6_n1.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=6 and n=1"}, 
 {0.999999, 13.941698352343327, 
  10190.60380748007625408812096966331084719753`20., 
  25.72230075235131199898980252358687487206`20., 0.008275238054811472}, 
 {0.99999, 7.962906965022884, 
  3233.14582859732353616487762178084621802718`20., 
  25.98707626604469598244720947121064717373`20., 0.025694744363613607}, 
 {0.9999, 4.696958279958335, 1043.90910457549289058644715231555451725736`20., 
  26.8340628503496682095192039468551994871`20., 0.07764998795918122}, 
 {0.999, 2.9587282483322843, 363.07837256645181282561075765959236006675`20., 
  29.66841824921350776019964615716514338664`20., 0.2213548056644382}, 
 {0.99, 2.255073916311475, 168.80233843558655447809833335574865450437`20., 
  41.02447120111468265872319336940849777177`20., 0.5641221738197062}, 
 {0.98, 2.229961664703743, 156.03882123170372834397165297890483971616`20., 
  50.48551660358600191231971077617986123509`20., 0.7215192298403019}, 
 {0.97, 2.28018742639482, 158.92962098314675305671927244617055784335`20., 
  59.65889755131767866573808672948617294484`20., 0.823964970077551}, 
 {0.96, 2.3304182223667698, 167.61867792373292309863358758907342126895`20., 
  69.09150915731184662190352926371656760996`20., 0.8997731125143547}, 
 {0.95, 2.4057738572571767, 179.86501770319352040452804813104632270599`20., 
  79.03156290124976918014752960023652397265`20., 0.959346720910465}, 
 {0.925, 2.6067776218164616, 222.63159757094394427403953559786958097858`20., 
  107.12265082049128212915999835597970462943`20., 1.0658721239868083}, 
 {0.9, 2.807862013637905, 283.05519539790232115626249841921937697947`20., 
  141.49332796311016077840741041339243699051`20., 1.1362638557529974}, 
 {0.875, 3.0090270812434294, 365.37589710719699729428519937613232727367`20., 
  184.35086002769344712220101355722171641646`20., 1.1849149057180166}, 
 {0.85, 3.2102728731938996, 476.97318534712545268359021089700693923199`20., 
  238.43812479887353115263542220430141421552`20., 1.2188954750316234}, 
 {0.825, 3.4367709404707694, 628.84525544737291172292317765568165654679`20., 
  307.35511901913222236326044402572437759059`20., 1.2422741424160442}, 
 {0.8, 3.6885554412462107, 837.07021518409980038285584999189845680993`20., 
  395.94440139182037317897306863090358043811`20., 1.2576406212884756}, 
 {0.775, 3.915269551249481, 1125.25096914375841004837874463464374841296`20., 
  510.82111246625643759607035163759423906349`20., 1.266765125573467}, 
 {0.75, 4.192503702959437, 1528.40891504031696527939668707933009538937`20., 
  661.14636930636840171346079230844413062049`20., 1.2709248957187151}, 
 {0.725, 4.469891015016375, 2099.20859067046331503341235661343397123791`20., 
  859.7692154613446142642746057010580263767`20., 1.2710820895553254}, 
 {0.7, 4.772670183370533, 2918.04666879649580702153437918697165081506`20., 
  1124.93616269205172981951998503971253698341`20., 1.2679878677187382}, 
 {0.675, 5.100887001532267, 4109.69262495802532493350494244306716101538`20., 
  1483.05140597140465746044869283637513881092`20., 1.2622467163323443}, 
 {0.65, 5.479865265697503, 5871.27643900655721165284902825257862728624`20., 
  1972.62217665530680002200795952475622164113`20., 1.2543578814448437}, 
 {0.625, 5.884423879695632, 8520.42460379545614584657243967720291645305`20., 
  2651.11662800667202210835338008789962473695`20., 1.2447428526844253}, 
 {0.6, 6.314624267276528, 12579.16355095277185462081039838394373856771`20., 
  3605.55752028485203609231679353097741788297`20., 1.2337638827892634}, 
 {0.575, 6.795872136923555, 18927.97387796578985177018098987859015507473`20., 
  4970.57540117798426829333563729650403838022`20., 1.2217364468470422}, 
 {0.55, 7.353681877706522, 29084.44772030813436112019777463142172731998`20., 
  6958.6688811612920178361810256801284808892`20., 1.2089374079306296}, 
 {0.525, 7.962906965022884, 45742.96831132449579403855169598513603613067`20., 
  9913.57287862014674413837816702877327699321`20., 1.195610041295001}, 
 {0.5, 8.674601573531504, 73830.66342772027331444333616972464711829565`20., 
  14404.958332800838494318037954606811740902`20., 1.1819667772094782}, 
 {0.475, 9.463722397475385, 
  122664.01747510160765848846676428225283260758`20., 
  21405.60774273085325989820634708466192954905`20., 1.168190450780794}, 
 {0.45, 10.381671676474738, 
  210522.86316177724650693410605605359461795912`20., 
  32630.42706103343177148331384304105024211316`20., 1.1544349207693494}, 
 {0.425, 11.480301421128662, 
  374782.29266785917289738475001926138275709024`20., 
  51210.19158882552941891067925148022815077494`20., 1.1408260374003392}, 
 {0.4, 12.76078590236857, 695467.26935358792299840407942938302498916631`20., 
  83088.52336856629747374611995443782217660436`20., 1.127463940617309}, 
 {0.375, 14.275933767780076, 
  1.35304419867695575803628703312824191263588519`20.*^6, 
  140073.21851079451787086232062000717064763928`20., 1.1144273558785482}, 
 {0.35, 16.105268505815566, 
  2.77931850094781258984265379837013483489302198`20.*^6, 
  246858.59944922501465964754280061900975596591`20., 1.1017798154234937}, 
 {0.325, 18.35586445683257, 
  6.07907478003015675110536701327672546291018733`20.*^6, 
  458089.15332047089956971102694906204856742913`20., 1.089576765795992}, 
 {0.3, 21.189685984169397, 
  1.430787955524389570846420419923907821849443049`20.*^7, 
  903248.61192478933265800505703834662487149181`20., 1.0778719127646186}, 
 {0.275, 24.800163968023696, 
  3.671693693934210752786310515379756583310509656`20.*^7, 
  1.91391046893097748605180932230672132137375493`20.*^6, 1.0667214859950822}, 
 {0.25, 29.495032686464253, 
  1.0447383563152327801263241338676133467223450258`20.*^8, 
  4.42098473591697014645232338906661774001601655`20.*^6, 1.0561862178417616}, 
 {0.225, 35.840066293760536, 
  3.3692129695181683023187424335810296513933474813`20.*^8, 
  1.134318624144234909743753031621056872756658448`20.*^7, 
  1.0463317397782272}, {0.2, 44.659179942539076, 
  1.26831606722991016555004278801285198012373488354`20.*^9, 
  3.314829950455798678656462536530578702699169751`20.*^7, 
  1.0372281323269021}, {0.19, 49.1803278688473, 
  2.2704492558020108556758966965463170702937420537`20.*^9, 
  5.317751970244089056513223606029297007087752242`20.*^7, 1.033813318926367}, 
 {0.17, 60.7547269882457, 
  8.09679724902725727615742895108863662477228637381`20.*^9, 
  1.4979896126948501745814283226972599493146012826`20.*^8, 
  1.0273986301336038}, {0.15, 77.20895160637951, 
  3.430919795035792501579952429687685525050433454908`20.*^10, 
  4.8791296992373938774730636080981082644482629195`20.*^8, 
  1.0215695122800055}, {0.13, 101.80696341999759, 
  1.813268903968245162698989951233`20.*^11, 
  1.91396047842501206866089221616971412006437482185`20.*^9, 
  1.0163644120373443}, {0.11, 140.96639853954693, 
  1.2854600929073474008096382390281`20.*^12, 
  9.61120436944233800385103230155325262956241654423`20.*^9, 
  1.011820549231721}, {0.1, 169.89851130412447, 
  3.9523307156831975827422294684195`20.*^12, 
  2.430600666340392580569128976222546636041751337138`20.*^10, 
  1.0098076211353326}}


==> anc/data_d6_n2.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=6 and n=2"}, 
 {0.999999, 2.858145715288286, 
  326.92723806180810559220544281602996445021`20., 
  155.7126777080964716899325409489609939577`20., 1.1422959674284752}, 
 {0.99999, 2.858145715288286, 326.78534105013205041124370617898605686177`20., 
  155.73032817397943887823799671254277409362`20., 1.1422967829542927}, 
 {0.9999, 2.88328945718913, 325.91577253164300153189939663564854229507`20., 
  155.90653230017849685011291801829053855133`20., 1.1423047998164821}, 
 {0.999, 2.88328945718913, 322.43371346213398394188264191178538204062`20., 
  157.6539171519924992337635086358464846907`20., 1.1423754699714852}, 
 {0.99, 2.9587282483322843, 329.13398548307402458967588745215194128286`20., 
  175.02056798243475002996612705924448586782`20., 1.142577181145622}, 
 {0.98, 3.0593309594259437, 353.16401548312584807172702734905350929652`20., 
  195.1374239257331512753595846572736637393`20., 1.1421852417197846}, 
 {0.97, 3.1347962382441996, 384.49354306971925844460840296722826295064`20., 
  216.68198677997093226438625998858254269368`20., 1.1414051895066666}, 
 {0.96, 3.235434275538287, 421.73300055108907987694891473687473296402`20., 
  239.99209307497575281025571624087126849254`20., 1.1403577096166722}, 
 {0.95, 3.3109260559844174, 464.76075092884590564890250142129905819511`20., 
  265.3590132613211138458255930302486383536`20., 1.139112303009149}, 
 {0.925, 3.537469580270099, 600.53443846262295607570957664474023552292`20., 
  339.70212110663276243409782496720459359387`20., 1.1353976111205004}, 
 {0.9, 3.7389275049555852, 786.58480706848235263199241394081144586983`20., 
  433.90910632245605347014649538333738565594`20., 1.1311181509981576}, 
 {0.875, 3.9908636831400828, 1041.60328820638977513402514650164108544846`20., 
  554.66246777300127197788075459533476327727`20., 1.1264893964657021}, 
 {0.85, 4.217714400481601, 1393.42333073714556181235643208789251737383`20., 
  710.78560699833915496873461680401016409203`20., 1.121638435382709}, 
 {0.825, 4.469891015016375, 1883.16226497405640619494051217589157173148`20., 
  914.74548248042486463052427008253897696633`20., 1.1166473619785842}, 
 {0.8, 4.747431614377458, 2572.02890779617599461943376510354460991628`20., 
  1183.63523546834064111789854437319591201479`20., 1.1115724067266473}, 
 {0.775, 5.0503781502042715, 3552.23717028041521231020762085772259422464`20., 
  1541.48864054323965442704821244984015679095`20., 1.1064536500096314}, 
 {0.75, 5.378776454028515, 4964.64283329795206494184734879936085466993`20., 
  2023.23405192883279787739605730170476445831`20., 1.1013204858470405}, 
 {0.725, 5.732676254650937, 7027.69017030015301587005958118865696016762`20., 
  2678.63071969232365731769308600486246532897`20., 1.0961949632414283}, 
 {0.7, 6.112131197021294, 10085.7318809362356959290543645602334593867`20., 
  3581.23202511672130055900309457761224617678`20., 1.0910939867491343}, 
 {0.675, 6.54252642174066, 14691.23174070500593989001715900135062049445`20., 
  4840.6824769405190265147280169411795835697`20., 1.0860308647712678}, 
 {0.65, 6.99864055183455, 21747.51352614710440918809229965977473112174`20., 
  6623.51914106223564421484877128737237617047`20., 1.081016459004199}, 
 {0.625, 7.5059190972739405, 
  32762.07091315809349832244578392430513741927`20., 
  9186.64468713279013942691235891413368653516`20., 1.0760600676016985}, 
 {0.6, 8.089921621007779, 50306.89809076221180427137926219761850575682`20., 
  12933.63767394896282880554956126831365503032`20., 1.0711701102540048}, 
 {0.575, 8.750914180515094, 78876.61382567549304418172113478185078041766`20., 
  18513.36588302469426803250065457475869617818`20., 1.0663546506198145}, 
 {0.55, 9.48919846557546, 126532.78075417510048099582881942076325672339`20., 
  26988.82556933261241839036624190948233014111`20., 1.0616217780728021}, 
 {0.525, 10.33063069889517, 208151.2856351473803758460220329652283292928`20., 
  40153.82143088718543238779688062910854821385`20., 1.0569798687153291}, 
 {0.5, 11.301291937399307, 352049.11636234341608706229805804013973686599`20., 
  61110.22493231162119790916976597114406222993`20., 1.0524377485484355}, 
 {0.475, 12.401923563653513, 
  614001.91669389769312965942402612237506116026`20., 
  95371.53590264327150202976570196091829690821`20., 1.0480047840470448}, 
 {0.45, 13.710433614636589, 
  1.10808960540772496720723623917038113535274443`20.*^6, 
  153110.94797014694302829812934530075856980158`20., 1.0436909237857959}, 
 {0.425, 15.22842639593754, 
  2.07760324422916173418419443534084703143649052`20.*^6, 
  253677.55534986045139393260386093280427839584`20., 1.0395067089427938}, 
 {0.4, 17.061201657808024, 
  4.06614761206273102153664645318965074828026632`20.*^6, 
  435621.41079602622453946230660856691077132521`20., 1.0354632628376856}, 
 {0.375, 19.238119505667548, 
  8.35353431386687493967211673807387496410567498`20.*^6, 
  778918.85808346694819953455599323167462859818`20., 1.0315722630643605}, 
 {0.35, 21.894080678535435, 
  1.813617697487511901950189161055028868359665488`20.*^7, 
  1.45877169720557173518206304466518800026671028`20.*^6, 1.027845895769829}, 
 {0.325, 25.19414614142295, 
  4.195295239950038550263875386537480511040935073`20.*^7, 
  2.88117207396420574905133785642152550011713652`20.*^6, 1.0242967899576845}, 
 {0.3, 29.309590592107323, 
  1.0444909525366690769348228120567536099622633113`20.*^8, 
  6.05264938203575460147902955597407538411664508`20.*^6, 1.0209379293829874}, 
 {0.275, 34.63438607381759, 
  2.8344933710188256137561313999794588469203243982`20.*^8, 
  1.367162987629637189432376556624888162674209607`20.*^7, 
  1.0177825399438707}, {0.25, 41.585292815661106, 
  8.5216329308086840322511574939374091167831920155`20.*^8, 
  3.365715286939825639924665833528190420720619492`20.*^7, 
  1.0148439512038565}, {0.225, 50.99976352504785, 
  2.89928291909846949246968195426340412080231880176`20.*^9, 
  9.193545503342201331442279860788582343155996253`20.*^7, 
  1.0121354317618572}, {0.2, 64.14110511053083, 
  1.148827864117910035255334737065012448649398840116`20.*^10, 
  2.8547834486118232939831514297241011400402154825`20.*^8, 
  1.0096699996246024}, {0.19, 70.89312486613078, 
  2.097286632997717526335822808345145217192626006029`20.*^10, 
  4.6882116842285832903157104874206032096168078395`20.*^8, 
  1.0087547243752586}, {0.17, 88.16888381075785, 
  7.76720684022347162029858013066`20.*^10, 
  1.38198093152212800037193502161076260748747833128`20.*^9, 
  1.007049988749621}, {0.15, 112.78028153339868, 
  3.408702201431274111910614864211`20.*^11, 
  4.69592799991432824880446407219300387738457872293`20.*^9, 
  1.0055179288951195}, {0.13, 149.62349830428815, 
  1.8600557044400430042512522766141`20.*^12, 
  1.915277696543917309648242595191667496548410162247`20.*^10, 
  1.0041640942782466}, {0.11, 208.31319478006182, 
  1.35665698713267830894341442651298`20.*^13, 
  9.96292645451115320251625118646`20.*^10, 1.0029935546673099}, 
 {0.1, 251.681947617079, 4.22477073266358937148072343747342`20.*^13, 
  2.559062195904592060351237548707`20.*^11, 1.002478454715981}}


==> anc/data_d6_n3.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=6 and n=3"}, 
 {0.999999, 3.235434275538287, 517.6736476666842857053016120857821827735`20., 
  251.02014651024093764274774113817624903475`20., 1.0769681472186965}, 
 {0.99999, 3.235434275538287, 517.46831660493295800874516412914852358471`20., 
  251.04809598513350774016453260673989859487`20., 1.0769671865749062}, 
 {0.9999, 3.235434275538287, 516.24718932529475552762442581701621570418`20., 
  251.3271633735113947956192561425518841532`20., 1.07695757665817}, 
 {0.999, 3.235434275538287, 511.87989584237462621990423485269681801592`20., 
  254.09885583723870729514581201587619335468`20., 1.076861234898521}, 
 {0.99, 3.336092507587394, 529.53525345997701504731856748016413263137`20., 
  281.87028820043457554144403069638127261203`20., 1.0758844975568644}, 
 {0.98, 3.4115994380891626, 573.83546144196994773609486333490212628341`20., 
  314.40117279477045480727439465066359637812`20., 1.0747828148725622}, 
 {0.97, 3.5122930255892104, 629.86272349628903847814985389674478023035`20., 
  349.55077983653134934244495996331505507085`20., 1.073671248069437}, 
 {0.96, 3.5878264796644417, 695.89638239584328887826013361905871129548`20., 
  387.87195842935278898189534057378659805229`20., 1.072553573283021}, 
 {0.95, 3.6885554412462107, 772.10069783163558086133981259272838758591`20., 
  429.85778984558524355528031289882727568545`20., 1.0714321159754308}, 
 {0.925, 3.915269551249481, 1013.53421567895564627982385166458641700851`20., 
  554.37396441802397567945166325345092475471`20., 1.0686213349243798}, 
 {0.9, 4.167294271225168, 1347.7656560046621925560980832941251403897`20., 
  714.73608257311475345599682433381367162962`20., 1.0658114192890638}, 
 {0.875, 4.419445560465607, 1811.69576363585372992847743054074184280038`20., 
  923.12810957812900229584580490705707369127`20., 1.0630109843758222}, 
 {0.85, 4.6717235143412195, 2460.54732863467259864794234192342282643118`20., 
  1196.88147682205113906784491652907753392149`20., 1.06022556341685}, 
 {0.825, 4.974624390733633, 3376.82606857733753948969870170996176958481`20., 
  1559.7070966873916396258481318547546424846`20., 1.0574591879150912}, 
 {0.8, 5.277707966825305, 4684.96562401020138232377537377509076533546`20., 
  2046.11447717723165949032050610717671041749`20., 1.0547151375579484}, 
 {0.775, 5.606254870904734, 6575.02809733791495269997899975449695081878`20., 
  2703.6232083203348928487488607279692442091`20., 1.0519963387775602}, 
 {0.75, 5.985614405713397, 9341.46119565651419021524550291358176907615`20., 
  3602.94292901928767760005503976926616499095`20., 1.0493055906075157}, 
 {0.725, 6.390580184168833, 13158.25967644095681060299794231519324062715`20., 
  4846.61652365216850223961548793353459066929`20., 1.046645696495842}, 
 {0.7, 6.821213722972456, 19634.09100733618183179063581529902042462038`20., 
  6589.4958230014998445155710833171086564162`20., 1.0440195415965667}, 
 {0.675, 7.302946361117371, 29107.61256942719000610134969846736537549449`20., 
  9064.19921657586595664980449460119961290123`20., 1.0414301373554264}, 
 {0.65, 7.861318282603521, 43870.11666618133066421661084317968527031873`20., 
  12630.9845022463785962013120173127158100587`20., 1.0388806464213869}, 
 {0.625, 8.445733013991331, 67313.16786515882219774750354840923899399727`20., 
  17851.59487005885578905635824261548378739457`20., 1.0363743958554865}, 
 {0.6, 9.132650486905582, 105311.20080532321073249952357167782555725684`20., 
  25628.59307209383770781096984526413708833975`20., 1.033914883418325}, 
 {0.575, 9.89699050696729, 168286.5252055440433558923529661769688309528`20., 
  37422.78913320114775572723331253476345654752`20., 1.0315057795853724}, 
 {0.55, 10.764643452770933, 
  275218.38099774144762588598195918307602733041`20., 
  55697.33236507696694413349995373525488068367`20., 1.0291509265386516}, 
 {0.525, 11.761730112557304, 
  461665.7223374329523534268646395913062153554`20., 
  84634.67986589874263246304991719993746102014`20., 1.0268543345317764}, 
 {0.5, 12.889012686433578, 796349.37995993111229683813656135700090808776`20., 
  131609.90482196507955295961241048437048756803`20., 1.0246201755678763}, 
 {0.475, 14.198782961459006, 
  1.41668391000193267650034978238100255615309036`20.*^6, 
  209952.52412056246139920823773173162309262359`20., 1.0224527741218916}, 
 {0.45, 15.74403250380744, 
  2.60796595357106408884759988641591050768780741`20.*^6, 
  344609.22301886683770788718970627572473982276`20., 1.0203565945660056}, 
 {0.425, 17.55278555074866, 
  4.98769015298991565524958624729211742617472343`20.*^6, 
  583939.14100836649994621697092189435816677072`20., 1.018336224949905}, 
 {0.4, 19.705814872407302, 
  9.95582341392901510698121733310329227969034978`20.*^6, 
  1.02538702879596193027429188424636012736758897`20.*^6, 1.0163963568148533}, 
 {0.375, 22.311958494132206, 
  2.085572559286867142053158553736690384623174396`20.*^7, 
  1.87527082495977745488152556339590460616333602`20.*^6, 1.0145417607734954}, 
 {0.35, 25.483258985794446, 
  4.615495511742589353678606067828895641963803915`20.*^7, 
  3.59086612261611350617901583753491018267140566`20.*^6, 1.0127772576657543}, 
 {0.325, 29.41554932186948, 
  1.087821916886997729669857694584203955527467492`20.*^8, 
  7.24927047381441665160547385356058227462843346`20.*^6, 1.0111076852070555}, 
 {0.3, 34.36683819916378, 
  2.7578603571598576193539534909563010651498221905`20.*^8, 
  1.556135592718788299747777923455685640831593731`20.*^7, 
  1.0095378601793779}, {0.275, 40.71809548588102, 
  7.6156194507664200852918614206474655125214605956`20.*^8, 
  3.587845919920042045145159433245023508391423648`20.*^7, 
  1.0080725363774738}, {0.25, 49.04274849199591, 
  2.32779122967984074825785635525013920187995581663`20.*^9, 
  9.009185637394422561750554201584157295488905743`20.*^7, 
  1.0067163587089052}, {0.225, 60.3329445445806, 
  8.04795131193982646270286596335424015675556563964`20.*^9, 
  2.5081162196092481951023286913123176213289100981`20.*^8, 
  1.0054738140511417}, {0.2, 76.0787689658801, 
  3.233752561569441751919348708220599609886312485303`20.*^10, 
  7.9254521935078453589476805994196968140028921693`20.*^8, 
  1.0043491796828141}, {0.19, 84.18713069874947, 
  5.93557901952562510686179203705`20.*^10, 
  1.31061866023090533325612069385964162264767816597`20.*^9, 
  1.0039332501527414}, {0.17, 104.88081098250369, 
  2.220718557315785350586656074407`20.*^11, 
  3.90989956431251879754044750963805499015669979901`20.*^9, 
  1.0031608911052239}, {0.15, 134.42994895063705, 
  9.836437726170139448294757599065`20.*^11, 
  1.344332489556434117161511827441185016373394347722`20.*^10, 
  1.0024693849584239}, {0.13, 178.6198361718217, 
  5.4120630389714992347830328957485`20.*^12, 
  5.5394492056964365262220618411`20.*^10, 1.0018604182574085}, 
 {0.11, 249.02419984384088, 3.97590804813930769367442773418458`20.*^13, 
  2.906655656230608792528523701366`20.*^11, 1.0013355066828875}, 
 {0.1, 301.1091955892007, 1.242093712286770231850170223869368`20.*^14, 
  7.49405688534363427398898548466`20.*^11, 1.0011049947902881}}


==> anc/data_d6_n4.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=6 and n=4"}, 
 {0.999999, 3.4115994380891626, 
  699.07996982710939701358642076947301842874`20., 
  330.16765085168825509473751261823124541438`20., 1.0466294152695979}, 
 {0.99999, 3.4115994380891626, 
  698.79442538778178069674293429072391311331`20., 
  330.20539259947004036854500960522645548141`20., 1.046628763394437}, 
 {0.9999, 3.4115994380891626, 697.10798174328026983884245173883186620341`20., 
  330.58221883900707752300839554572852590706`20., 1.046622244597384}, 
 {0.999, 3.4367709404707694, 691.22945181536118500473388529085129942097`20., 
  334.32465564507779275279693079342747033816`20., 1.0465570554392756}, 
 {0.99, 3.5122930255892104, 717.51245767606957523290253774422493845274`20., 
  371.88146009417933133916466454606991407068`20., 1.0459054273755704}, 
 {0.98, 3.613006824568084, 780.78741873446414099340506649193968230591`20., 
  416.03490803757352584962758391646008246987`20., 1.045182444492152}, 
 {0.97, 3.7137408411117416, 860.51683715565196289681046718351930443962`20., 
  463.94559012649386282054407822921269481817`20., 1.044460917369777}, 
 {0.96, 3.8144950813085914, 954.53042068501206888194088336586158951352`20., 
  516.38946099100116740649956969460443359437`20., 1.0437410604215962}, 
 {0.95, 3.89007403689257, 1063.2125488707828473768842084084969693463`20., 
  574.09981469453510339418323717559790518339`20., 1.0430230297639602}, 
 {0.925, 4.142086105183468, 1409.16074052445394441677961999895265172085`20., 
  746.62360059151389471459474259557965728513`20., 1.041236737266667}, 
 {0.9, 4.394224733207343, 1891.75704835451877588223511277698163333269`20., 
  970.5040229587132207606410532750511656314`20., 1.0394642601848985}, 
 {0.875, 4.6717235143412195, 2567.21285619313474821634676201285754230553`20., 
  1264.42062807533616314871268261004442320547`20., 1.037707035065572}, 
 {0.85, 4.974624390733633, 3520.09778513862439751676270642736157835097`20., 
  1654.09236177032015087102050526851743328538`20., 1.035966457155775}, 
 {0.825, 5.277707966825305, 4877.66713832371889731695814690044653113418`20., 
  2176.5839890139783062770871746617898472663`20., 1.0342439448612897}, 
 {0.8, 5.606254870904734, 6833.3392880950371858585692931905736384942`20., 
  2882.11650949514691810886197335569063040603`20., 1.032540968243198}, 
 {0.775, 5.985614405713397, 9684.87148605240570124986017336136871775603`20., 
  3846.48686629618564705346612216254270130432`20., 1.0308590552360932}, 
 {0.75, 6.3652602712147965, 13996.07499659538313026934591362876306656241`20., 
  5177.20905829940839680667441179266707840765`20., 1.02919980961649}, 
 {0.725, 6.821213722972456, 20207.8081187633854186759802807826279847151`20., 
  7037.58958229712721131209843728357591985181`20., 1.027564901370166}, 
 {0.7, 7.302946361117371, 29805.56414134808400287611988637677071026586`20., 
  9670.57312756686499954017231842804327710856`20., 1.0259560737971947}, 
 {0.675, 7.835924311521294, 44641.9027992012910875796160524744570185856`20., 
  13449.0597077221443723047249892145984831978`20., 1.0243751422776077}, 
 {0.65, 8.420309585034193, 67981.36743372643861982747416934964008647955`20., 
  18947.64385799592496688057965212587114255191`20., 1.022823993480213}, 
 {0.625, 9.08173562058435, 105398.70281139743936071271859098062960852335`20., 
  27085.1965728615530413665130299971970539921`20., 1.0213045838217079}, 
 {0.6, 9.820504405340959, 166626.74049282505668493334741791780173315096`20., 
  39323.25042443347120857080406320390963858549`20., 1.0198189371279103}, 
 {0.575, 10.662489261709975, 
  269070.29720742028211126972414613974246867759`20., 
  58098.02522632391170661816141019832685564692`20., 1.0183691414183742}, 
 {0.55, 11.633788568537012, 
  444674.34251907338983306032180072604711424161`20., 
  87478.80306941812727569362477892850193014055`20., 1.0169573447264175}, 
 {0.525, 12.70950427869637, 
  753753.91852652084602213442949539059102198747`20., 
  134502.64826987861631069145969970485945261415`20., 1.015585749866697}, 
 {0.5, 13.967400948058106, 
  1.31376963467159990009498787624696747684016628`20.*^6, 
  211635.78351960718914470827194564969892681755`20., 1.0142566080677273}, 
 {0.475, 15.4346060113713, 
  2.36137052013099806148655566400085558030726076`20.*^6, 
  341601.91757226133045380603255593816028708195`20., 1.0129722113961452}, 
 {0.45, 17.112924962492222, 
  4.39151703106129056977606275728450601572229013`20.*^6, 
  567324.3470440251565698296067055809380857499`20., 1.0117348839131373}, 
 {0.425, 19.134245458481068, 
  8.48326470619845475897885927215028125508647968`20.*^6, 
  972404.68607048563277647219073709238905071124`20., 1.0105469715216684}, 
 {0.4, 21.528717726074873, 
  1.710024481919924915520791980913672390026238286`20.*^7, 
  1.72754836432039868283813814184801669289560604`20.*^6, 1.009410830486234}, 
 {0.375, 24.40648449304434, 
  3.616633184105648557710483446501971233671196993`20.*^7, 
  3.19490796461210199268052177113532851375042257`20.*^6, 1.0083288146349358}, 
 {0.35, 27.934109423583074, 
  8.07835780165244074930832476801399988587154849`20.*^7, 
  6.18556306404818245553274395020236863268204405`20.*^6, 1.0073032612866013}, 
 {0.325, 32.28470412139335, 
  1.9214924028857296286646063873521800976242590718`20.*^8, 
  1.262128045496086783624955230002306657603082818`20.*^7, 1.006336475983092}, 
 {0.3, 37.775010377746185, 
  4.9120110297873815955987670726341388502369970424`20.*^8, 
  2.736629523811699358133610059661187637387196883`20.*^7, 1.005430716148008}, 
 {0.275, 44.82290251801851, 
  1.36743752978345168688456896148103700268009913774`20.*^9, 
  6.372927709488392252707346050170316079626141488`20.*^7, 1.004588173836653}, 
 {0.25, 54.07399599451311, 
  4.21161137667651612920487144527375628849146579869`20.*^9, 
  1.6152087836036506596606570884935118297773145275`20.*^8, 
  1.0038109577868024}, {0.225, 66.60978081168294, 
  1.465687790473838852854045178227930462335957630125`20.*^10, 
  4.5346968257023610694254269250769424654187891507`20.*^8, 
  1.0031010750236247}, {0.2, 84.09897823670389, 
  5.93033436591692036810622450617`20.*^10, 
  1.44469908327275130894844755015720202502461696921`20.*^9, 
  1.0024604123128873}, {0.19, 93.10523870684632, 
  1.091144164136384232958454218087`20.*^11, 
  2.39565743125260588708473359641168774492809896606`20.*^9, 
  1.0022239254961085}, {0.17, 116.10256982615407, 
  4.10079636380016625325111822068`20.*^11, 
  7.18968449934664396926126778587676621985754030104`20.*^9, 
  1.0017854380860618}, {0.15, 148.9300588826484, 
  1.8237979715753092285683025647211`20.*^12, 
  2.484152010775755440038528719121787123670664558823`20.*^10, 
  1.0013935831350502}, {0.13, 198.03522223551, 
  1.00708416262777416885750124959213`20.*^13, 
  1.027251350186769171035739506372`20.*^11, 1.0010490778327494}, 
 {0.11, 276.2834625569987, 7.42155521853612550654850928282735`20.*^13, 
  5.40928794280805439383791897502`20.*^11, 1.0007525619024806}, 
 {0.1, 334.1338136214617, 2.322550574273031001857096072841278`20.*^14, 
  1.3855107840252995474903469080956`20.*^12, 1.0006224775288455}}


==> anc/data_d6_n5.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=6 and n=5"}, 
 {0.999999, 3.537469580270099, 861.945881937267675679446771540929655884`20., 
  396.22018551746097515789306411835645569082`20., 1.0313101275717897}, 
 {0.99999, 3.537469580270099, 861.57974317257089919359426543747903251551`20., 
  396.26668700078675402670065155780537365994`20., 1.0313096730210696}, 
 {0.9999, 3.537469580270099, 859.42255587898037811878051631085216617461`20., 
  396.73094464799136611364697896913661210956`20., 1.0313051275805563}, 
 {0.999, 3.537469580270099, 851.95726699231082899916911248624690013213`20., 
  401.3405701681289431105428946076444298961`20., 1.0312596799548315}, 
 {0.99, 3.6381884330695136, 885.68908458571868309656926587603949255`20., 
  447.61209006329915236867496435690514501024`20., 1.030805901418459}, 
 {0.98, 3.7389275049555852, 965.71339396702949521504457619951583464074`20., 
  502.13139433243671350145511153872819125988`20., 1.0303032381228605}, 
 {0.97, 3.8396868020173325, 1067.12483935100142664631207382886697364896`20., 
  561.45734152033972774517301388688101164115`20., 1.0298022495645076}, 
 {0.96, 3.9404663303462146, 1186.85018091325203304662810556902254855785`20., 
  626.60468619602455808921271292399124600954`20., 1.029302991672832}, 
 {0.95, 4.04126609603614, 1325.48772217812758899646044877045691823579`20., 
  698.52400222235065063647982710507020183206`20., 1.028805518952599}, 
 {0.925, 4.293354088728886, 1768.37182317346318068929516546901990163546`20., 
  914.32741197813464236557111277373532838449`20., 1.0275700040888067}, 
 {0.9, 4.5707971269270615, 2389.56050590535786193319198960841217308602`20., 
  1196.11977810680078500352299342422453247095`20., 1.0263468464551593}, 
 {0.875, 4.848393498630407, 3263.94940846635489394284222284241877476875`20., 
  1568.79999829938209518931741566706084155476`20., 1.0251369335901703}, 
 {0.85, 5.151400929764528, 4504.69570052113833521366571635364312888241`20., 
  2066.41865303129361249454629364270015934442`20., 1.0239411869629138}, 
 {0.825, 5.479865265697503, 6282.84246219796441692329179683176297549733`20., 
  2736.59761106348695036804003735127755028423`20., 1.0227605640180528}, 
 {0.8, 5.833836250250872, 8859.68758204823290146034804648595887762939`20., 
  3649.09159335936646423194891286358294581227`20., 1.021596059049927}, 
 {0.775, 6.238679814851456, 12640.17667370247673038790072332925779318909`20., 
  4903.09631491944919435499708502322445711424`20., 1.0204487021419026}, 
 {0.75, 6.643849406079459, 18256.76687364407320744323237782320646359928`20., 
  6645.66826452055328480243398713112372807696`20., 1.0193195611071277}, 
 {0.725, 7.125412291964938, 26722.80844297814525649984774412562864282313`20., 
  9097.71739462966646546967018733946839589216`20., 1.0182097386448448}, 
 {0.7, 7.632818600901063, 39676.50493751267341084703276748826900278933`20., 
  12593.32564492526844221482478548221479930391`20., 1.0171203725489981}, 
 {0.675, 8.191556395714358, 59821.02240706932869139608151156258735041075`20., 
  17638.47368851813060242575381078435623572459`20., 1.0160526342412537}, 
 {0.65, 8.827238335434165, 91701.39678988433458413507748588350260404693`20., 
  25038.33683358121304007987992803274770627641`20., 1.015007727167038}, 
 {0.625, 9.54015445964267, 143116.61051763591996603095693093808892862751`20., 
  36045.66864331841665721504562006232076314223`20., 1.0139868847998963}, 
 {0.6, 10.33063069889517, 227749.66891657193590157585062360123545912205`20., 
  52735.25108866513278881536984606240516580847`20., 1.0129913682242362}, 
 {0.575, 11.224592982100189, 
  370186.33995682877863339279050040141527090308`20., 
  78519.81390260333029878248002247567595716695`20., 1.0120224632685342}, 
 {0.55, 12.248203259437975, 
  615765.01026584310713467129360387735339769307`20., 
  119029.42175756581262423611258175968810478819`20., 1.0110814771641141}, 
 {0.525, 13.402244685970622, 
  1.05048692495674825913560758072556549658303876`20.*^6, 
  184388.56722589397131793930041699059823951371`20., 1.010169734708792}, 
 {0.5, 14.739085212713185, 
  1.84259877382272312697655575621545851852168643`20.*^6, 
  292190.90375437662739539364788018386533155624`20., 1.0092885739200768}, 
 {0.475, 16.31180446160716, 
  3.332577478413549113901592052163220878209132`20.*^6, 
  475167.75968493164173068083521601780664373656`20., 1.0084393411692854}, 
 {0.45, 18.122581958866004, 
  6.23563454154387263996977427169710577506253481`20.*^6, 
  794724.68563819003220345833211032994239075738`20., 1.0076233857959416}, 
 {0.425, 20.27802576201808, 
  1.211755991843074249655200497133910881805422952`20.*^7, 
  1.37215092127836901480580417033383960520165574`20.*^6, 1.0068420542111427}, 
 {0.4, 22.834786611090305, 
  2.45678771335280698656823180277377374503871794`20.*^7, 
  2.45479800068648368494108969323459508908229923`20.*^6, 1.0060966835091396}, 
 {0.375, 25.90407796870727, 
  5.262459001590239806018122749168445498893750467`20.*^7, 
  4.56804011197291312620279352566004862636786448`20.*^6, 1.0053885946180652}, 
 {0.35, 29.680541611961832, 
  1.1734241785150481670089671314316479114955616813`20.*^8, 
  8.90291069725013820629607873929033593267412586`20.*^6, 1.0047190850333532}, 
 {0.325, 34.34009102192446, 
  2.8048161788982421741073945202985186183144034735`20.*^8, 
  1.827659831553630592241021680440657632479938479`20.*^7, 
  1.0040894211906075}, {0.3, 40.23093126673703, 
  7.2080698037832907190349603135017716424745313524`20.*^8, 
  3.986682250052588317633280656356804145975434748`20.*^7, 
  1.0035008305482114}, {0.275, 47.77870913662534, 
  2.01553008716331837063669259950518185130555576474`20.*^9, 
  9.336173966263413705208160568681174527368619103`20.*^7, 
  1.0029544934632753}, {0.25, 57.69739277592071, 
  6.23436936709604199808138282836933421622396290169`20.*^9, 
  2.378406292027108579571688596707661109226621724`20.*^8, 1.002451534957228}, 
 {0.225, 71.09385459900162, 
  2.178235513286267877854503773905791451757135648384`20.*^10, 
  6.7097998088868964407383746683670741749443138614`20.*^8, 
  1.0019930164787783}, {0.2, 89.85886327719582, 
  8.845219016539550807518867267`20.*^10, 
  2.14716496817615782039365360596343603822323801981`20.*^9, 
  1.0015799277816806}, {0.19, 99.50522264979664, 
  1.629646268920391483304515748767`20.*^11, 
  3.56516535086995628907177656686535397965301405933`20.*^9, 
  1.0014276193692977}, {0.17, 124.13231037291695, 
  6.139924232054144331270654012322`20.*^11, 
  1.074017087897503802850842287921997133258446799643`20.*^10, 
  1.0011454641341668}, {0.15, 159.28587989796438, 
  2.7368161713681523857094770583242`20.*^12, 
  3.71853162563775527975080856638`20.*^10, 1.0008935933441032}, 
 {0.13, 211.90086650909385, 1.51424177220969744351609802008574`20.*^13, 
  1.543351277127267987150755263466`20.*^11, 1.0006723753774855}, 
 {0.11, 295.7563977971758, 1.117809370639913890411070527224743`20.*^14, 
  8.137918457266964847729836077312`20.*^11, 1.000482137431353}, 
 {0.1, 357.7271647261997, 3.499524675676110628279623590341716`20.*^14, 
  2.1081777059944045777888665669896`20.*^12, 1.0003987264881051}}


==> anc/data_d6_n6.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"kappa", "radius", "intf", "intfprime", "f[0] for d=6 and n=6"}, 
 {0.999999, 3.613006824568084, 
  1222.80441901895837823823833183190328553174`20., 
  451.66327038228010471806438262703703399772`20., 1.0225046870564376}, 
 {0.99999, 3.613006824568084, 
  1222.30825432675611506535204603392238783288`20., 
  451.71744751738244236799255496177587702192`20., 1.0225043515496302}, 
 {0.9999, 3.613006824568084, 1219.16669933635285026308510279760387224881`20., 
  452.25830539554730889381492565011381794495`20., 1.022500996544582}, 
 {0.999, 3.613006824568084, 993.50658812624757121806664919074242291038`20., 
  457.62718931483347534072959757383369222678`20., 1.0224674528049196}, 
 {0.99, 3.7137408411117416, 1032.46777148714315029095216759892775891796`20., 
  511.5293776112287830202285641216911701845`20., 1.0221326522920684}, 
 {0.98, 3.8396868020173325, 1128.24935547321386078666292924114786587931`20., 
  575.17302551839102157898678029860483836033`20., 1.0217620334979083}, 
 {0.97, 3.9404663303462146, 1249.06081944257298340867165231930438998736`20., 
  644.59546757661086538657881888012215155489`20., 1.0213929054062358}, 
 {0.96, 4.04126609603614, 1391.85731869938891537896428758386178136755`20., 
  720.94719327485719003559019536763541457771`20., 1.0210253057888923}, 
 {0.95, 4.142086105183468, 1557.43301025237221109302808140231798987035`20., 
  805.55486389329107614060776722614602543807`20., 1.0206592728812074}, 
 {0.925, 4.419445560465607, 2087.81802916877094115794322583751738924859`20., 
  1059.52005044255515717427521125357064752276`20., 1.0197513005102004}, 
 {0.9, 4.696958279958335, 2834.68276409353762217632391141103488741695`20., 
  1392.95382435336452830921741752887762721044`20., 1.01885398353023}, 
 {0.875, 4.974624390733633, 3890.33269658338053898488667385310217110762`20., 
  1836.27524477638254294764732290306238256523`20., 1.0179679628384353}, 
 {0.85, 5.302973183542657, 5394.53776860581225400908644627441752996065`20., 
  2431.15403810174899532210068231232565766431`20., 1.0170939003947865}, 
 {0.825, 5.656819610307413, 7559.34996093735393214445421407218967699706`20., 
  3235.17965212048088617000051390882656519768`20., 1.0162324790200405}, 
 {0.8, 6.010915218429516, 10709.78113546543645935719220263660186681353`20., 
  4336.29207485442241224425154283073912351153`20., 1.015384402041182}, 
 {0.775, 6.41590137124102, 15350.47476800071695978965281047238028012562`20., 
  5854.3263270752749662168168445516047554099`20., 1.0145503927448059}, 
 {0.75, 6.8719007224298965, 22276.05872897748352940327615780962407055438`20., 
  7977.97725898630510580718239937761255398929`20., 1.0137311937751718}, 
 {0.725, 7.353681877706522, 32757.80377281995397211916941136944975217401`20., 
  10977.56567472611056214525658379344645809295`20., 1.0129275662232173}, 
 {0.7, 7.8867135333980505, 48862.57710836159180495522092478504059987491`20., 
  15271.77374919047668605617283577763847171593`20., 1.012140288635159}, 
 {0.675, 8.471157724888213, 74011.32162440460562849621883984073672548843`20., 
  21501.71903917960719442579659466383779196469`20., 1.011370155783126}, 
 {0.65, 9.132650486905582, 113974.94491441120978341745482943776282591828`20., 
  30676.78925240637820295548168025271261095719`20., 1.0106179772341988}, 
 {0.625, 9.871493852406283, 178688.7410573654614836089028120431074338032`20., 
  44391.0536361217901831462432597450764186724`20., 1.0098845757001433}, 
 {0.6, 10.71356377602479, 285640.35274603301130242787318381590611616921`20., 
  65278.1959238985764821712885747618265270631`20., 1.0091707851585023}, 
 {0.575, 11.633788568537012, 
  466353.47971998771915324911619176728995920437`20., 
  97646.42420466880442510158439735052502827773`20., 1.008477448737587}, 
 {0.55, 12.70950427869637, 779141.86196276791983690111892020483925360029`20., 
  148874.69121720861387546175050201514119797956`20., 1.0078054163602588}, 
 {0.525, 13.915997059642198, 
  1.33495912067246563140787178461317903338141195`20.*^6, 
  231765.97427628484020225661619588270475672245`20., 1.0071555421441372}, 
 {0.5, 15.33150573662145, 
  2.3515161913615194974314828430876573452937004`20.*^6, 
  369114.69410952979104521438546519048672990557`20., 1.0065286815591112}, 
 {0.475, 16.957770828564623, 
  4.27067794620068701453874621315891433034140068`20.*^6, 
  603212.98358875274181478259190203090911682472`20., 1.0059256883467134}, 
 {0.45, 18.874652945819417, 
  8.02325885358502248478306765506627362505080925`20.*^6, 
  1.01350152148747478252908843444172384757308237`20.*^6, 1.005347411209986}, 
 {0.425, 21.11147984581001, 
  1.565265943117825083182715040737081010805666368`20.*^7, 
  1.75771355166266394689915909050291487245028711`20.*^6, 1.0047946902869735}, 
 {0.4, 23.803429741487196, 
  3.185565857512335422664118003575552526886114976`20.*^7, 
  3.15821391849038730919399089416940485505127701`20.*^6, 1.0042683534257317}, 
 {0.375, 27.036742239450838, 
  6.799894249175810763598976408535068590101823638`20.*^7, 
  5.906106910211457327568626866226203911220109`20.*^6, 1.0037692122837758}, 
 {0.35, 31.007552130316153, 
  1.5324045444060239317069292865345688730013502514`20.*^8, 
  1.155685350301750838462810912378060678205547766`20.*^7, 
  1.0032980582800117}, {0.325, 35.893717304600834, 
  3.67506435028304317210915933153411809398977423`20.*^8, 
  2.382247505975809679899487030247363988233368148`20.*^7, 
  1.0028556584323058}, {0.3, 42.073726716160785, 
  9.4725782806492225913021441072941538191485916113`20.*^8, 
  5.216932514669708939994958986594248010462822224`20.*^7, 
  1.0024427511188005}, {0.275, 49.97900041998635, 
  2.65699311466259176711308023074903118862625993057`20.*^9, 
  1.2259175038809561956927105867904348870431300468`20.*^8, 
  1.0020600418057324}, {0.25, 60.41727419739027, 
  8.2410252617315487570569327884748263491826981292`20.*^9, 
  3.1344732015429572066494838431756514038504078901`20.*^8, 
  1.0017081987885974}, {0.225, 74.48894619495802, 
  2.886592345937511246970850937776345167561312425258`20.*^10, 
  8.8716300645723745847622007915685014333905510212`20.*^8, 
  1.0013878489969974}, {0.2, 94.18168886942648, 
  1.174845895634416773670758321312`20.*^11, 
  2.84402311954523138270993858589873632257118199503`20.*^9, 
  1.001099573916066}, {0.19, 104.30125338191108, 
  2.166372116732073716562498314211`20.*^11, 
  4.73092604404169848664969232950317335534438284712`20.*^9, 
  1.000993365744439}, {0.17, 130.16698217160115, 
  8.174968386392667897241286807524`20.*^11, 
  1.42717693084679783719765655739713418344406454166`20.*^10, 
  1.0007967279863583}, {0.15, 167.09946605197482, 
  3.6490629104016218569275578017921`20.*^12, 
  4.95629566075197240446038413605`20.*^10, 1.0006213233854864}, 
 {0.13, 222.30710466001867, 2.02148728453603149260687153919595`20.*^13, 
  2.057472490268971564948588513779`20.*^11, 1.000467365437384}, 
 {0.11, 310.35838301771474, 1.493854384106059275668324836606495`20.*^14, 
  1.0880065739668814168449017835657`20.*^12, 1.0003350432553866}, 
 {0.1, 375.4212227494154, 4.678991060075983818782827077789495`20.*^14, 
  2.8122152804530156028924941322653`20.*^12, 1.0002770477850595}}

